Extending numerical simulations in SIMPSON: Electron paramagnetic resonance, dynamic nuclear polarisation, propagator splitting, pulse transients, and quadrupolar cross terms

Aimed at the simulation, design, and interpretation of advanced pulse experiments crossing the boundaries between nuclear magnetic resonance (NMR) and electron paramagnetic resonance (EPR), including the rapidly emerging, hybrid discipline of pulsed dynamic nuclear polarisation (DNP), we present a host of novel features in the widely used SIMPSON software package addressing these aspects. Along with this come new features for advanced pulse sequence evaluation in terms of propagator splitting, high-order spin operator cross terms, and pulse phase transients. These fundamental new tools are introduced in a C++-based next generation of the SIMPSON software, which improves calculations speed in some aspects, is better prepared for further developments, and facilitates easier community contributions to the open-source software package.

==> anc/DNP_sys_1.spinsys <==
spinsys {
    channels    e
    nuclei      e 1H
    gtensor     1 0 0 0 0 0 0
    hyperfine   1 2 0 1.0e+6 0 45 0
}


==> anc/NCACOcCB.spinsys <==
spinsys {
    # 1: 0 N N 2 A {} 19
    # 2: 0 C CA 2 A {} 20
    # 3: 0 C C 2 A {} 21
    # 4: 0 C CB 2 A {} 23
    
    channels  15N 13C
    nuclei    15N 13C 13C 13C
    
    shift 1   0p      99p   0.19    103.01350343140321   -141.5746631993705  65.13327882351086
    shift 2   0p      -20p  0.43    -81.06377248255257   37.80482478676182   37.44093809450101
    shift 3   118.4p  -76p  0.90    -150.38505792335727  89.66822674355326   -24.463624969871375
    shift 4   -16.1p  -20p  0.43    -81.06377248255257   37.80482478676182   37.44093809450101
  
    dipole    1 2   1019.177373191048   0 63.761085493672105  113.83213979076521
    dipole    1 3   224.75204646817454  0 92.27944718252601   88.65551357209294
    dipole    1 4   207.87002195441818  0 75.88146104801265   149.7140672262098
    dipole    2 3   -2153.960746084526  0 61.21562695898275   -115.71997661790925
    dipole    2 4   -2119.03836757051   0 88.5024983502745    -0.5617060154408939
    dipole    3 4   -476.3048614125925  0 105.97921978418117  29.371944568430724

    jcoupling 1 2 -11 0 0 0 0 0
    jcoupling 2 3 55  0 0 0 0 0
    jcoupling 2 4 35  0 0 0 0 0
}


==> anc/README.txt <==
Usage:
------
1.) Generate B1 field data for all relevant frequencies
    Edit calc_b1_data.m on the line 32, change freq value (800 for 1H, 200 for 13C, 81 for 15N) and run it (repeatedly with different freq).
	
2.) Generate rfmap file for simpson
    Edit generate_rfmap_3p2.m which is specific for the 3p2 MAS probe (coil). You need to specify how to sample the rotor volume. B1 data were calculated over a larger volume and with much finer space sampling. You need to set
	zidx = indicies of elements in zz vector, determines position along the rotor axis
	idxphi = indicies of element in phi vector, determines azimuthal position and number of steps over one rotor period
	idxr = indicies of elements in rho vector, determines radial position (cylindrical layers). Take care of calculating their total volumes for proper weight factors
	mapsavename = define unique file name for your reference
	
	Different coils may have different zidx, idxphi, and idxr values, depending on how the volume was sampled in calc_b1_data.m
	

==> anc/Rsp.dat <==
2.6577900e-01  0.0000000e+00
2.3063150e-01  2.4570450e-03
1.9548400e-01  4.9140900e-03
1.6958700e-01  6.0714200e-03
1.4369000e-01  7.2287500e-03
1.2462150e-01  7.6011700e-03
1.0555300e-01  7.9735900e-03
9.1520400e-02  7.8949350e-03
7.7487800e-02  7.8162800e-03
6.7168300e-02  7.4989800e-03
5.6848800e-02  7.1816800e-03
4.9264550e-02  6.7575000e-03
4.1680300e-02  6.3333200e-03
3.6109800e-02  5.8811000e-03
3.0539300e-02  5.4288800e-03
2.6450500e-02  4.9932750e-03
2.2361700e-02  4.5576700e-03
1.9362400e-02  4.1616750e-03
1.6363100e-02  3.7656800e-03
1.4164350e-02  3.4189650e-03
1.1965600e-02  3.0722500e-03
1.0354835e-02  2.7765850e-03
8.7440700e-03  2.4809200e-03
7.5647900e-03  2.2336700e-03
6.3855100e-03  1.9864200e-03
5.5227050e-03  1.7827600e-03
4.6599000e-03  1.5791000e-03
4.0290600e-03  1.4133550e-03
3.3982200e-03  1.2476100e-03
2.9372950e-03  1.1140370e-03
2.4763700e-03  9.8046400e-04
2.1398200e-03  8.7369750e-04
1.8032700e-03  7.6693100e-04
1.5577100e-03  6.8218000e-04
1.3121500e-03  5.9742900e-04
1.1331045e-03  5.3055350e-04
9.5405900e-04  4.6367800e-04
8.2360450e-04  4.1117950e-04
6.9315000e-04  3.5868100e-04
5.9816950e-04  3.1765600e-04


==> anc/beam_bandwidth.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  1
    conjugate_fid       false
}

proc pulseq {} {
    reset
    pulse   28.0e-3 32e+6   0 
    pulse   31.6e-3 32e+6 180 
    store   1
    reset
    prop    1 31
    acq 
}

proc main {} {
    set fid [open beam_bandwidth.dat w]
    # loop over offsets
    for {set g -60e6} {$g<=60e6} {set g [expr $g+1e5]} {
        set f [fsimpson [list [list gtensor_1_iso $g]]]
        puts "[format "%.0f" $g] [findex $f 1 -re]"
        puts $fid "[format "%.0f" $g] [findex $f 1 -re]"
        funload $f
    }
    close $fid
}


==> anc/beam_buildup.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  5000
    conjugate_fid       false
}

proc pulseq {} {
    acq_block {
        pulse 28.0e-3 32e+6   0 
        pulse 31.6e-3 32e+6 180 
    }
}

proc main {} { fsave [fsimpson] beam_buildup.fid }


==> anc/burbop090_0300us.dat <==
1.000000E04  9.740638E01
1.000000E04  1.083172E02
1.000000E04  1.162941E02
1.000000E04  1.219304E02
1.000000E04  1.258817E02
1.000000E04  1.286445E02
1.000000E04  1.305473E02
1.000000E04  1.318025E02
1.000000E04  1.325508E02
1.000000E04  1.328879E02
1.000000E04  1.328803E02
1.000000E04  1.325730E02
1.000000E04  1.319954E02
1.000000E04  1.311655E02
1.000000E04  1.300919E02
1.000000E04  1.287761E02
1.000000E04  1.272142E02
1.000000E04  1.253991E02
1.000000E04  1.233193E02
1.000000E04  1.209607E02
1.000000E04  1.183132E02
1.000000E04  1.153653E02
1.000000E04  1.121137E02
1.000000E04  1.085632E02
1.000000E04  1.047057E02
1.000000E04  1.006067E02
1.000000E04  9.632960E01
1.000000E04  9.195716E01
1.000000E04  8.760477E01
1.000000E04  8.337922E01
1.000000E04  7.938837E01
1.000000E04  7.574348E01
1.000000E04  7.247845E01
1.000000E04  6.979491E01
1.000000E04  6.774123E01
1.000000E04  6.637603E01
1.000000E04  6.575203E01
1.000000E04  6.588546E01
1.000000E04  6.685413E01
1.000000E04  6.870881E01
1.000000E04  7.146463E01
1.000000E04  7.509546E01
1.000000E04  7.965415E01
1.000000E04  8.498437E01
1.000000E04  9.086799E01
1.000000E04  9.698064E01
1.000000E04  1.030444E02
1.000000E04  1.088370E02
1.000000E04  1.142106E02
1.000000E04  1.190944E02
1.000000E04  1.234660E02
1.000000E04  1.273270E02
1.000000E04  1.307062E02
1.000000E04  1.336843E02
1.000000E04  1.363479E02
1.000000E04  1.387478E02
1.000000E04  1.409014E02
1.000000E04  1.428409E02
1.000000E04  1.446177E02
1.000000E04  1.462649E02
1.000000E04  1.477793E02
1.000000E04  1.491777E02
1.000000E04  1.504890E02
1.000000E04  1.517337E02
1.000000E04  1.529192E02
1.000000E04  1.540514E02
1.000000E04  1.551344E02
1.000000E04  1.561767E02
1.000000E04  1.571891E02
1.000000E04  1.581811E02
1.000000E04  1.591594E02
1.000000E04  1.601289E02
1.000000E04  1.610934E02
1.000000E04  1.620563E02
1.000000E04  1.630217E02
1.000000E04  1.639943E02
1.000000E04  1.649795E02
1.000000E04  1.659826E02
1.000000E04  1.670095E02
1.000000E04  1.680659E02
1.000000E04  1.691586E02
1.000000E04  1.702946E02
1.000000E04  1.714818E02
1.000000E04  1.727289E02
1.000000E04  1.740462E02
1.000000E04  1.754452E02
1.000000E04  1.769394E02
1.000000E04  1.785450E02
1.000000E04  1.802806E02
1.000000E04  1.821687E02
1.000000E04  1.842360E02
1.000000E04  1.865146E02
1.000000E04  1.890433E02
1.000000E04  1.918685E02
1.000000E04  1.950458E02
1.000000E04  1.986402E02
1.000000E04  2.027251E02
1.000000E04  2.073780E02
1.000000E04  2.126780E02
1.000000E04  2.186903E02
1.000000E04  2.254373E02
1.000000E04  2.328703E02
1.000000E04  2.408580E02
1.000000E04  2.491604E02
1.000000E04  2.574603E02
1.000000E04  2.654627E02
1.000000E04  2.729322E02
1.000000E04  2.797286E02
1.000000E04  2.858021E02
1.000000E04  2.911743E02
1.000000E04  2.959125E02
1.000000E04  3.000985E02
1.000000E04  3.038119E02
1.000000E04  3.071247E02
1.000000E04  3.101006E02
1.000000E04  3.127952E02
1.000000E04  3.152575E02
1.000000E04  3.175289E02
1.000000E04  3.196435E02
1.000000E04  3.216293E02
1.000000E04  3.235095E02
1.000000E04  3.253046E02
1.000000E04  3.270325E02
1.000000E04  3.287096E02
1.000000E04  3.303509E02
1.000000E04  3.319701E02
1.000000E04  3.335800E02
1.000000E04  3.351928E02
1.000000E04  3.368204E02
1.000000E04  3.384746E02
1.000000E04  3.401670E02
1.000000E04  3.419097E02
1.000000E04  3.437151E02
1.000000E04  3.455962E02
1.000000E04  3.475662E02
1.000000E04  3.496393E02
1.000000E04  3.518299E02
1.000000E04  3.541528E02
1.000000E04  3.566227E02
1.000000E04  3.592537E02
1.000000E04  2.058679E00
1.000000E04  5.048316E00
1.000000E04  8.229927E00
1.000000E04  1.160602E01
1.000000E04  1.517264E01
1.000000E04  1.891773E01
1.000000E04  2.281979E01
1.000000E04  2.684732E01
1.000000E04  3.095934E01
1.000000E04  3.510716E01
1.000000E04  3.923733E01
1.000000E04  4.329539E01
1.000000E04  4.722974E01
1.000000E04  5.099519E01
1.000000E04  5.455534E01
1.000000E04  5.788358E01
1.000000E04  6.096280E01
1.000000E04  6.378420E01
1.000000E04  6.634578E01
1.000000E04  6.865102E01
1.000000E04  7.070776E01
1.000000E04  7.252719E01
1.000000E04  7.412249E01
1.000000E04  7.550737E01
1.000000E04  7.669501E01
1.000000E04  7.769769E01
1.000000E04  7.852697E01
1.000000E04  7.919388E01
1.000000E04  7.970914E01
1.000000E04  8.008300E01
1.000000E04  8.032513E01
1.000000E04  8.044443E01
1.000000E04  8.044906E01
1.000000E04  8.034652E01
1.000000E04  8.014378E01
1.000000E04  7.984747E01
1.000000E04  7.946398E01
1.000000E04  7.899960E01
1.000000E04  7.846054E01
1.000000E04  7.785300E01
1.000000E04  7.718320E01
1.000000E04  7.645740E01
1.000000E04  7.568192E01
1.000000E04  7.486316E01
1.000000E04  7.400759E01
1.000000E04  7.312178E01
1.000000E04  7.221241E01
1.000000E04  7.128619E01
1.000000E04  7.034994E01
1.000000E04  6.941051E01
1.000000E04  6.847479E01
1.000000E04  6.754967E01
1.000000E04  6.664202E01
1.000000E04  6.575870E01
1.000000E04  6.490650E01
1.000000E04  6.409218E01
1.000000E04  6.332242E01
1.000000E04  6.260385E01
1.000000E04  6.194307E01
1.000000E04  6.134663E01
1.000000E04  6.082110E01
1.000000E04  6.037305E01
1.000000E04  6.000913E01
1.000000E04  5.973607E01
1.000000E04  5.956072E01
1.000000E04  5.949007E01
1.000000E04  5.953130E01
1.000000E04  5.969171E01
1.000000E04  5.997876E01
1.000000E04  6.039995E01
1.000000E04  6.096279E01
1.000000E04  6.167458E01
1.000000E04  6.254226E01
1.000000E04  6.357210E01
1.000000E04  6.476937E01
1.000000E04  6.613778E01
1.000000E04  6.767899E01
1.000000E04  6.939192E01
1.000000E04  7.127207E01
1.000000E04  7.331086E01
1.000000E04  7.549517E01
1.000000E04  7.780703E01
1.000000E04  8.022374E01
1.000000E04  8.271829E01
1.000000E04  8.526031E01
1.000000E04  8.781726E01
1.000000E04  9.035598E01
1.000000E04  9.284423E01
1.000000E04  9.525211E01
1.000000E04  9.755327E01
1.000000E04  9.972572E01
1.000000E04  1.017523E02
1.000000E04  1.036208E02
1.000000E04  1.053237E02
1.000000E04  1.068570E02
1.000000E04  1.082197E02
1.000000E04  1.094123E02
1.000000E04  1.104369E02
1.000000E04  1.112972E02
1.000000E04  1.119989E02
1.000000E04  1.125488E02
1.000000E04  1.129541E02
1.000000E04  1.132211E02
1.000000E04  1.133552E02
1.000000E04  1.133605E02
1.000000E04  1.132413E02
1.000000E04  1.130015E02
1.000000E04  1.126455E02
1.000000E04  1.121771E02
1.000000E04  1.116001E02
1.000000E04  1.109175E02
1.000000E04  1.101318E02
1.000000E04  1.092452E02
1.000000E04  1.082597E02
1.000000E04  1.071771E02
1.000000E04  1.059989E02
1.000000E04  1.047269E02
1.000000E04  1.033629E02
1.000000E04  1.019085E02
1.000000E04  1.003658E02
1.000000E04  9.873682E01
1.000000E04  9.702386E01
1.000000E04  9.522952E01
1.000000E04  9.335674E01
1.000000E04  9.140880E01
1.000000E04  8.938936E01
1.000000E04  8.730250E01
1.000000E04  8.515269E01
1.000000E04  8.294481E01
1.000000E04  8.068407E01
1.000000E04  7.837598E01
1.000000E04  7.602631E01
1.000000E04  7.364097E01
1.000000E04  7.122594E01
1.000000E04  6.878717E01
1.000000E04  6.633045E01
1.000000E04  6.386136E01
1.000000E04  6.138514E01
1.000000E04  5.890659E01
1.000000E04  5.643004E01
1.000000E04  5.395922E01
1.000000E04  5.149729E01
1.000000E04  4.904674E01
1.000000E04  4.660940E01
1.000000E04  4.418644E01
1.000000E04  4.177836E01
1.000000E04  3.938502E01
1.000000E04  3.700566E01
1.000000E04  3.463891E01
1.000000E04  3.228282E01
1.000000E04  2.993493E01
1.000000E04  2.759224E01
1.000000E04  2.525129E01
1.000000E04  2.290816E01
1.000000E04  2.055850E01
1.000000E04  1.819756E01
1.000000E04  1.582022E01
1.000000E04  1.342103E01
1.000000E04  1.099422E01
1.000000E04  8.533742E00
1.000000E04  6.033362E00
1.000000E04  3.486674E00
1.000000E04  8.872050E-01
1.000000E04  3.582285E02
1.000000E04  3.555043E02
1.000000E04  3.527086E02
1.000000E04  3.498359E02
1.000000E04  3.468815E02
1.000000E04  3.438414E02
1.000000E04  3.407133E02
1.000000E04  3.374960E02
1.000000E04  3.341905E02
1.000000E04  3.308001E02
1.000000E04  3.273307E02
1.000000E04  3.237912E02
1.000000E04  3.201933E02
1.000000E04  3.165514E02
1.000000E04  3.128827E02
1.000000E04  3.092060E02
1.000000E04  3.055415E02
1.000000E04  3.019102E02
1.000000E04  2.983329E02
1.000000E04  2.948292E02
1.000000E04  2.914175E02
1.000000E04  2.881139E02
1.000000E04  2.849318E02
1.000000E04  2.818820E02
1.000000E04  2.789725E02
1.000000E04  2.762086E02
1.000000E04  2.735935E02
1.000000E04  2.711282E02
1.000000E04  2.688123E02
1.000000E04  2.666442E02
1.000000E04  2.646211E02
1.000000E04  2.627399E02
1.000000E04  2.609967E02
1.000000E04  2.593877E02
1.000000E04  2.579089E02
1.000000E04  2.565565E02
1.000000E04  2.553270E02
1.000000E04  2.542172E02
1.000000E04  2.532243E02
1.000000E04  2.523460E02
1.000000E04  2.515808E02
1.000000E04  2.509275E02
1.000000E04  2.503858E02
1.000000E04  2.499561E02
1.000000E04  2.496396E02
1.000000E04  2.494383E02
1.000000E04  2.493550E02
1.000000E04  2.493934E02
1.000000E04  2.495587E02
1.000000E04  2.498577E02
1.000000E04  2.503000E02
1.000000E04  2.508974E02
1.000000E04  2.516629E02
1.000000E04  2.526101E02
1.000000E04  2.537549E02
1.000000E04  2.551183E02
1.000000E04  2.567279E02
1.000000E04  2.586145E02
1.000000E04  2.608114E02
1.000000E04  2.633574E02
1.000000E04  2.662962E02
1.000000E04  2.696706E02
1.000000E04  2.735214E02
1.000000E04  2.778877E02
1.000000E04  2.827958E02
1.000000E04  2.882394E02
1.000000E04  2.941691E02
1.000000E04  3.004894E02
1.000000E04  3.070611E02
1.000000E04  3.137124E02
1.000000E04  3.202630E02
1.000000E04  3.265522E02
1.000000E04  3.324605E02
1.000000E04  3.379177E02
1.000000E04  3.428967E02
1.000000E04  3.474114E02
1.000000E04  3.514932E02
1.000000E04  3.551827E02
1.000000E04  3.585255E02
1.000000E04  1.568730E00
1.000000E04  4.357343E00
1.000000E04  6.932601E00
1.000000E04  9.330927E00
1.000000E04  1.158426E01
1.000000E04  1.372089E01
1.000000E04  1.576622E01
1.000000E04  1.774340E01
1.000000E04  1.967373E01
1.000000E04  2.157711E01
1.000000E04  2.347245E01
1.000000E04  2.537813E01
1.000000E04  2.731242E01
1.000000E04  2.929392E01
1.000000E04  3.134202E01
1.000000E04  3.347726E01
1.000000E04  3.572168E01
1.000000E04  3.809916E01
1.000000E04  4.063562E01
1.000000E04  4.335941E01
1.000000E04  4.630169E01
1.000000E04  4.949664E01
1.000000E04  5.298071E01
1.000000E04  5.679061E01
1.000000E04  6.096000E01
1.000000E04  6.551561E01
1.000000E04  7.047248E01
1.000000E04  7.582757E01
1.000000E04  8.155207E01
1.000000E04  8.758510E01
1.000000E04  9.383258E01
1.000000E04  1.001737E02
1.000000E04  1.064747E02
1.000000E04  1.126062E02
1.000000E04  1.184593E02
1.000000E04  1.239553E02
1.000000E04  1.290479E02
1.000000E04  1.337202E02
1.000000E04  1.379788E02
1.000000E04  1.418460E02
1.000000E04  1.453527E02
1.000000E04  1.485324E02
1.000000E04  1.514185E02
1.000000E04  1.540436E02
1.000000E04  1.564391E02
1.000000E04  1.586333E02
1.000000E04  1.606503E02
1.000000E04  1.625114E02
1.000000E04  1.642350E02
1.000000E04  1.658378E02
1.000000E04  1.673344E02
1.000000E04  1.687381E02
1.000000E04  1.700602E02
1.000000E04  1.713106E02
1.000000E04  1.724979E02
1.000000E04  1.736299E02
1.000000E04  1.747135E02
1.000000E04  1.757549E02
1.000000E04  1.767599E02
1.000000E04  1.777336E02
1.000000E04  1.786808E02
1.000000E04  1.796061E02
1.000000E04  1.805135E02
1.000000E04  1.814070E02
1.000000E04  1.822903E02
1.000000E04  1.831669E02
1.000000E04  1.840403E02
1.000000E04  1.849138E02
1.000000E04  1.857906E02
1.000000E04  1.866739E02
1.000000E04  1.875664E02
1.000000E04  1.884710E02
1.000000E04  1.893905E02
1.000000E04  1.903272E02
1.000000E04  1.912838E02
1.000000E04  1.922625E02
1.000000E04  1.932654E02
1.000000E04  1.942943E02
1.000000E04  1.953504E02
1.000000E04  1.964345E02
1.000000E04  1.975470E02
1.000000E04  1.986878E02
1.000000E04  1.998560E02
1.000000E04  2.010500E02
1.000000E04  2.022673E02
1.000000E04  2.035040E02
1.000000E04  2.047550E02
1.000000E04  2.060143E02
1.000000E04  2.072749E02
1.000000E04  2.085289E02
1.000000E04  2.097680E02
1.000000E04  2.109830E02
1.000000E04  2.121647E02
1.000000E04  2.133037E02
1.000000E04  2.143906E02
1.000000E04  2.154168E02
1.000000E04  2.163746E02
1.000000E04  2.172573E02
1.000000E04  2.180597E02
1.000000E04  2.187780E02
1.000000E04  2.194100E02
1.000000E04  2.199550E02
1.000000E04  2.204138E02
1.000000E04  2.207885E02
1.000000E04  2.210822E02
1.000000E04  2.212994E02
1.000000E04  2.214449E02
1.000000E04  2.215244E02
1.000000E04  2.215438E02
1.000000E04  2.215092E02
1.000000E04  2.214270E02
1.000000E04  2.213034E02
1.000000E04  2.211443E02
1.000000E04  2.209555E02
1.000000E04  2.207424E02
1.000000E04  2.205101E02
1.000000E04  2.202632E02
1.000000E04  2.200059E02
1.000000E04  2.197420E02
1.000000E04  2.194748E02
1.000000E04  2.192073E02
1.000000E04  2.189421E02
1.000000E04  2.186815E02
1.000000E04  2.184273E02
1.000000E04  2.181815E02
1.000000E04  2.179453E02
1.000000E04  2.177201E02
1.000000E04  2.175069E02
1.000000E04  2.173067E02
1.000000E04  2.171202E02
1.000000E04  2.169482E02
1.000000E04  2.167912E02
1.000000E04  2.166497E02
1.000000E04  2.165242E02
1.000000E04  2.164151E02
1.000000E04  2.163227E02
1.000000E04  2.162475E02
1.000000E04  2.161898E02
1.000000E04  2.161502E02
1.000000E04  2.161293E02
1.000000E04  2.161279E02
1.000000E04  2.161468E02
1.000000E04  2.161867E02
1.000000E04  2.162480E02
1.000000E04  2.163308E02
1.000000E04  2.164353E02
1.000000E04  2.165618E02
1.000000E04  2.167119E02
1.000000E04  2.168890E02
1.000000E04  2.170971E02
1.000000E04  2.173398E02
1.000000E04  2.176180E02
1.000000E04  2.179298E02
1.000000E04  2.182741E02
1.000000E04  2.186543E02
1.000000E04  2.190807E02
1.000000E04  2.195654E02
1.000000E04  2.201157E02
1.000000E04  2.207319E02
1.000000E04  2.214155E02
1.000000E04  2.221763E02
1.000000E04  2.230320E02
1.000000E04  2.240030E02
1.000000E04  2.251113E02
1.000000E04  2.263848E02
1.000000E04  2.278654E02
1.000000E04  2.295712E02
1.000000E04  2.315475E02
1.000000E04  2.338909E02
1.000000E04  2.367187E02
1.000000E04  2.401825E02
1.000000E04  2.443868E02
1.000000E04  2.494838E02
1.000000E04  2.557114E02
1.000000E04  2.630338E02
1.000000E04  2.711385E02
1.000000E04  2.794327E02
1.000000E04  2.865552E02
1.000000E04  2.917355E02
1.000000E04  2.948907E02
1.000000E04  2.959960E02
1.000000E04  2.952046E02
1.000000E04  2.928185E02
1.000000E04  2.891452E02
1.000000E04  2.845015E02
1.000000E04  2.792582E02
1.000000E04  2.737757E02
1.000000E04  2.683114E02
1.000000E04  2.630340E02
1.000000E04  2.580765E02
1.000000E04  2.535315E02
1.000000E04  2.494351E02
1.000000E04  2.457763E02
1.000000E04  2.425320E02
1.000000E04  2.396817E02
1.000000E04  2.371832E02
1.000000E04  2.349846E02
1.000000E04  2.330597E02
1.000000E04  2.313844E02
1.000000E04  2.299350E02
1.000000E04  2.286930E02
1.000000E04  2.276417E02
1.000000E04  2.267688E02
1.000000E04  2.260703E02
1.000000E04  2.255485E02
1.000000E04  2.252115E02
1.000000E04  2.250741E02
1.000000E04  2.251594E02
1.000000E04  2.255008E02
1.000000E04  2.261477E02
1.000000E04  2.271702E02
1.000000E04  2.286686E02
1.000000E04  2.307883E02
1.000000E04  2.337444E02
1.000000E04  2.378659E02
1.000000E04  2.436404E02
1.000000E04  2.517026E02
1.000000E04  2.626324E02


==> anc/cRW-OPT_pulse_bandwidth.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  1
    conjugate_fid       false
}

proc pulseq {} {
    global duration shp Nrep
    reset
    pulse_shaped  $duration $shp
    store         1
    reset
    prop          1 $Nrep
    acq
}

proc main {} {
    global duration shp Nrep
    # load appropriate pulse shape (5ns discretisation)
    set shp             [load_shape cRW.shp]
    set duration        [expr 0.005*[shape_len $shp]]
    set Nrep            13

    set fid [open cRW-OPT_bandwidth.dat w]
    # loop over offsets
    for {set g -60e6} {$g<=60e6} {set g [expr $g+1e5]} {
        set f [fsimpson [list [list gtensor_1_iso $g]]]
        puts "[format "%.0f" $g] [findex $f 1 -re]"
        puts $fid "[format "%.0f" $g] [findex $f 1 -re]"
        funload $f
    }
    close $fid
}   


==> anc/cRW-OPT_pulse_buildup.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  5000
    conjugate_fid       false
}

proc pulseq {} {
    global shp duration
    acq_block {
        pulse_shaped $duration $shp
    }
}

proc main {} {
    global shp duration
    # load appropriate pulse shape (5ns discretisation)
    set shp [load_shape cRW.shp]
    set duration [expr 0.005*[shape_len $shp]]

    fsave [fsimpson] cRW-OPT_buildup.fid
}   


==> anc/cRW.shp <==
23271500    0
31999700    180
31999700    0
31999800    0
27118800    180
31981000    180
28153700    180
24655300    180
30551100    0
31996600    180
31999900    180
7908330     180
31998400    0
31999900    0
31929500    0
31155000    0
20661300    0
29851800    180
24224600    180
31998500    0
32000000    0
31999700    0
18769000    0
31936100    180
23104800    0
31988900    0
513988      0
32000000    180
31988300    180
26226500    180


==> anc/calc_b1_data.m <==
% Calculate electromagnetic field resulting from currents
% in thin wires with arbitrary geometry as discretized 
% solution of Helmholtz's equation.
% Version: RF field distribution at fixed time t
% with phase velocity for current wave estimated from 
% Meinke/Gundlach (wave pattern for helical waveguide)
%
% Refs.: 1. C.Mahony,et al.,JMR B107,145-151(1995)
%        2. Meinke/Gundlach, 3rd edn., pp.347-351
%        3. Slater, Frank, Electromagnetism, Dover 1969, 
%           pp.86-88.
%        4. Engelke, Concepts Magn. Reson. 15, 129-155 (2002)
%        5. Tosner et al., JMR 284, 20/32 (2017)
%
% History: originally prepared by F. Engelke in 2000
%
% Z.Tosner: vectorized 3D version, uses semipolar coordinates,
%       calculates forward and backward waves assuming perfect balancing
%       assumes an empty coil, B1 values in arbitrary units!
%
% Please refer to Refs 4 and 5 when publishing
%
% Calculates (B1x, B1y, B1z) forward and backward, need to sum them afterwards
% In case of Magic Angle Spinning use B1 field in LAB frame as
%    B1x_LAB = B1z*sqrt(2/3) + B1x*sqrt(1/3)
%    B1y_LAB = B1y
%    B1z_LAB is assumed irrelevant for RF pulses
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%       solenoidal coil in xz plane at y=0         %%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

freq = 200; % RF field frequency in MHz

% Choose solenoid data according to the respective MAS probe 
%     see also coil_data.m for further definitions
probe = '3p2';
volume_radius = 2.6/2; % sampled volume radius in mm 
rho = 0:0.05:volume_radius;  % sampling points along radius
zmin = -8; zmax = 8; % sampled volume length limits in mm
zz = zmin:0.05:zmax; % z sampling points centered at z=0

% probe = '1p9';
% volume_radius = 1.5/2; % sampled volume radius in mm 
% rho = 0:0.05:volume_radius;  % sampling points along radius
% zmin = -6; zmax = 6; % sampled volume length limits in mm
% zz = zmin:0.05:zmax; % z sampling points centered at z=0

% probe = '1p3';
% volume_radius = 0.9/2; % sampled volume radius in mm 
% rho = 0:0.025:volume_radius;  % sampling points along radius
% zmin = -2.5; zmax = 2.5; % sampled volume length limits in mm
% zz = zmin:0.05:zmax; % z sampling points centered at z=0

% probe = '0p7';
% volume_radius = 0.5/2; % sampled volume radius in mm 
% rho = 0:0.01:volume_radius;  % sampling points along radius
% zmin = -2; zmax = 2; % sampled volume length limits in mm
% zz = zmin:0.02:zmax; % z sampling points centered at z=0

ndvarphi = 72; % number of sampling points along circle (polar angle)
dvarphi = 360/ndvarphi; % degrees
varphi = 0:dvarphi:359.9;
ndrho = numel(rho); % number of sampling points along radius
ndz = numel(zz);   % number of sampling points along z axis

savename = ['coil_fb_probe_' probe '_' num2str(freq) 'MHz.mat']; % where to store results


%%%% No need to edit below this line %%%%%

f0 = freq*1e6;	             % operational frequency (in Hz)
data = coil_data(probe,f0);    % coil details
r = data.radius;		% solenoid radius
lcoil = data.length;		% solenoid length
nt = data.number_of_turns;			% number of turns
lambda0 = data.lambda0;			% lambda0 (free wave)
wcomp = compression_factor(data);	% wave compression factor lambda0/lambda for solenoid;
            
bxf = zeros(ndz,ndrho,ndvarphi);	% initialize Bx forward field matrix
byf = zeros(ndz,ndrho,ndvarphi);	% initialize By forward field matrix
bzf = zeros(ndz,ndrho,ndvarphi);	% initialize Bz forward field matrix
bxb = zeros(ndz,ndrho,ndvarphi);	% initialize Bx backward field matrix
byb = zeros(ndz,ndrho,ndvarphi);	% initialize By backward field matrix
bzb = zeros(ndz,ndrho,ndvarphi);	% initialize Bz backward field matrix
eps0=8.86e-12;		% vacuum permittivity
my0=1.256e-6;		% vacuum permeability
om0=2*pi*f0;		% angular frequency
I0=1;			% rf current amplitude
I0f1=my0*I0/(4*pi);
I0f2=I0/(4*pi*om0);
I0f3=om0*my0*I0/(4*pi);

epsmat = 1;	% epsi=1 everywhere in space, relative permittivity
%rsam=0.95*r;		% radius of sample
% for i=1:ndx;		% except inside cylinder with radius rsam
%     for i=1:ndy;	% with epsi=78 (water)
%         if sqrt(xx(i)^2+yy(j)^2)<rsam*1e3;epsmat(i,j,:)=78;end;
%     end;
% end;

epsmat=eps0*epsmat;
epsmy0=sqrt(epsmat*my0);
t=0;				% snapshot time
nseg=500;			% number of wire segments to integrate (number of steps approximating the path integral)
lwire=2*pi*r*nt;		% total length of wire
dl=lwire/(nseg-1);		% length of wire segment
phi0=0;				% initial polar angle in xy plane (points along x)
dphi=2*pi*nt/(nseg-1);  	% increment of polar angle (coil wire)
c0=3e8;				% speed of light in vacuum
lambda=lambda0/wcomp;		% effective lambda (wavelength) for solenoid
ceff=c0/wcomp;			% effective phase velocity of wave inside coil
cwire=(lwire/lcoil)*ceff;	% apparent phase velocity along wire
cc=1/cwire;			% 1/(propagation speed) of current distribution along coil wire

dumcnt = 0; % dummy counter for progress report
for i=1:ndz            	% scan z direction
  % progress report  
  if dumcnt>0 
      fprintf(1, repmat('\b',1,dumcnt)); %delete line before
  end
  dumcnt = fprintf(1,'%d %%',round(i/ndz*100));
  z = zz(i)*1e-3; 
  for j=1:ndrho        	% scan rho direction
    
    for k=1:ndvarphi           % scan varphi direction
        x = rho(j)*cos(varphi(k)/180*pi)*1e-3; % point in space where field is calculated
        y = rho(j)*sin(varphi(k)/180*pi)*1e-3;
        
        wseg = 1:nseg;
        ss = wseg*dl;  % wire length up to current segment
        phi = phi0+(wseg-1)*dphi;
        xs = r*cos(phi);  % x coordinate of wire element
        ys = r*sin(phi);  % y coordinate of wire element
        zs = -lcoil/2+lcoil*(wseg-1)/(nseg-1);	% z coordinate of wire element
        xsb = r*cos(phi);  % x coordinate of wire element for backward wave
        ysb = -r*sin(phi);  % y coordinate of wire element
        zsb = lcoil/2-lcoil*(wseg-1)/(nseg-1);	% z coordinate of wire element
        drsx = -sin(phi);   % differentials  
        drsy = cos(phi);
        drsz = lcoil/lwire;
        drsxb = -sin(phi);     
        drsyb = -cos(phi);
        drszb = -lcoil/lwire;
        RRx = xs - x;  % vector between wire element and field point (forward)
        RRy = ys - y;
        RRz = zs - z;
        RRxb = xsb - x;  % vector between wire element and field point (backward)
        RRyb = ysb - y;
        RRzb = zsb - z;
        RRdist = sqrt(RRx.^2 + RRy.^2 + RRz.^2);
        RRdistb = sqrt(RRxb.^2 + RRyb.^2 + RRzb.^2);
        Ts = t-cc*ss-epsmy0*RRdist;
        omTs = om0*Ts;
        omTsb = om0*(t-cc*ss-epsmy0*RRdistb);
        omsq = om0*epsmy0;
        RRdis2 = RRdist.*RRdist;
        RRdis3 = RRdis2.*RRdist;
        RRdis2b = RRdistb.*RRdistb;
        RRdis3b = RRdis2b.*RRdistb;
        b1 = omsq*sin(omTs)./RRdis2;
        b2 = cos(omTs)./RRdis3;
        b12f = I0f1*(b1-b2);
        b1 = omsq*sin(omTsb)./RRdis2b;
        b2 = cos(omTsb)./RRdis3b;
        b12b = -I0f1*(b1-b2); % minus because of opposite current flow
        RRxdrs_x = RRy.*drsz-RRz.*drsy; % vector product
        RRxdrs_y = RRz.*drsx-RRx.*drsz;
        RRxdrs_z = RRx.*drsy-RRy.*drsx;
        bxf(i,j,k) = sum(b12f.*RRxdrs_x); % forward field
        byf(i,j,k) = sum(b12f.*RRxdrs_y);
        bzf(i,j,k) = sum(b12f.*RRxdrs_z);
        RRxdrs_x = RRyb.*drszb-RRzb.*drsyb;
        RRxdrs_y = RRzb.*drsxb-RRxb.*drszb;
        RRxdrs_z = RRxb.*drsyb-RRyb.*drsxb;
        bxb(i,j,k) = sum(b12b.*RRxdrs_x); % backward field
        byb(i,j,k) = sum(b12b.*RRxdrs_y);
        bzb(i,j,k) = sum(b12b.*RRxdrs_z);
    end
  end
end

bmag = sqrt((bxf+bxb).^2 + (byf+byb).^2 + (bzf+bzb).^2 );

save(savename,'zz','rho','varphi','bxf','byf','bzf','bxb','byb','bzb','bmag');





==> anc/coil_0p7_800MHz_N_C_detweights.dat <==
18 2 78
0.0582578 6 -0.38751 0.00780084 -0.447986 0.125108 -0.512911 0.123316 -0.528153 0.00471852 -0.469479 -0.107343 -0.391531 -0.104563 -0.387561 0.00780478 -0.448045 0.125127 -0.512978 0.123334 -0.52822 0.00472091 -0.469538 -0.107354 -0.39158 -0.104574
0.086772 6 -0.615033 -0.0158164 -0.684331 0.089847 -0.745711 0.0911883 -0.762069 -0.0154386 -0.703282 -0.128726 -0.615991 -0.129798 -0.615113 -0.0158162 -0.68442 0.0898561 -0.745805 0.0911971 -0.762162 -0.0154395 -0.703368 -0.128737 -0.616068 -0.129809
0.107013 6 -0.807028 -0.0234453 -0.846609 0.0412967 -0.887315 0.0408333 -0.900042 -0.0246428 -0.866458 -0.0947196 -0.813882 -0.0953009 -0.807123 -0.0234458 -0.846706 0.0412926 -0.88741 0.0408285 -0.900134 -0.0246448 -0.866549 -0.094719 -0.813974 -0.0952997
0.117996 6 -0.919379 -0.0212355 -0.937972 0.0114535 -0.959753 0.00969332 -0.966443 -0.0249487 -0.949591 -0.0598484 -0.924264 -0.0582705 -0.919464 -0.0212349 -0.938054 0.0114393 -0.959825 0.00967823 -0.966509 -0.0249499 -0.949662 -0.0598351 -0.924344 -0.0582564
0.12318 6 -0.975316 -0.018611 -0.983736 -0.00582459 -0.992747 -0.00811384 -0.994401 -0.0233928 -0.986439 -0.0369779 -0.976357 -0.0345886 -0.975372 -0.0186091 -0.983784 -0.00584594 -0.99278 -0.00813595 -0.994426 -0.0233923 -0.986471 -0.0369542 -0.976405 -0.0345642
0.0623374 6 -0.997042 -0.0176572 -0.999818 -0.0191022 -0.99937 -0.0215895 -0.996806 -0.022684 -0.994379 -0.0215804 -0.994174 -0.0190932 -0.997052 -0.0176539 -0.999817 -0.0191278 -0.99935 -0.0216156 -0.996777 -0.0226816 -0.99436 -0.021549 -0.994174 -0.0190613
0.0352842 6 -0.421635 0.00611042 -0.457064 0.0733683 -0.496249 0.0725248 -0.504559 0.00439168 -0.470161 -0.0613384 -0.425971 -0.0601909 -0.42169 0.00611388 -0.457123 0.0733801 -0.496313 0.0725361 -0.504623 0.00439424 -0.47022 -0.0613439 -0.426024 -0.0601959
0.0515234 6 -0.635713 -0.0146887 -0.674655 0.0482661 -0.712882 0.0485931 -0.720901 -0.0145385 -0.685655 -0.079761 -0.638341 -0.0799703 -0.635793 -0.0146884 -0.67474 0.0482715 -0.712969 0.0485983 -0.720988 -0.0145389 -0.685737 -0.079767 -0.638419 -0.079976
0.063834 6 -0.813633 -0.0234288 -0.837163 0.0167409 -0.863048 0.016395 -0.869856 -0.0240023 -0.848609 -0.0659862 -0.818204 -0.0660456 -0.813723 -0.0234296 -0.837255 0.0167382 -0.863139 0.0163919 -0.869944 -0.0240039 -0.848697 -0.0659861 -0.818293 -0.0660452
0.0708613 6 -0.92056 -0.0223673 -0.931935 -0.00179691 -0.945794 -0.00288409 -0.949672 -0.0244667 -0.939034 -0.0458185 -0.92377 -0.0448931 -0.920639 -0.0223671 -0.932012 -0.00180539 -0.945865 -0.00289309 -0.94974 -0.0244675 -0.939104 -0.0458107 -0.923845 -0.0448849
0.0742286 6 -0.973825 -0.020045 -0.979021 -0.0119855 -0.984793 -0.0133952 -0.985826 -0.0228587 -0.980864 -0.0312435 -0.974633 -0.0298635 -0.973872 -0.0200433 -0.979064 -0.0119977 -0.984827 -0.0134078 -0.985855 -0.0228579 -0.980897 -0.0312289 -0.974675 -0.0298485
0.037602 6 -0.992762 -0.0191336 -0.994478 -0.0199901 -0.994366 -0.0214764 -0.99284 -0.0221184 -0.991282 -0.021471 -0.991093 -0.0199847 -0.992763 -0.0191304 -0.994473 -0.0200041 -0.994349 -0.0214907 -0.992817 -0.0221158 -0.991266 -0.0214512 -0.991088 -0.0199645
0.0118137 1 -0.465383 0.00487348 -0.465442 0.00487643
0.0170968 1 -0.673668 -0.0142517 -0.67375 -0.0142517
0.0212158 1 -0.836038 -0.0236068 -0.836126 -0.0236079
0.0236271 1 -0.931222 -0.0235974 -0.931293 -0.0235977
0.0247925 1 -0.977285 -0.0216807 -0.977322 -0.0216795
0.0125653 1 -0.990689 -0.0208521 -0.990677 -0.0208491


==> anc/coil_1p3_800MHz_N_C_detweights.dat <==
18 2 78
0.0515591 6 -0.300964 0.00935567 -0.354894 0.137647 -0.432341 0.134838 -0.459284 0.0064503 -0.405297 -0.114177 -0.323065 -0.111699 -0.301124 0.00937368 -0.355088 0.137737 -0.432577 0.134923 -0.459532 0.00646173 -0.405511 -0.114231 -0.323233 -0.111749
0.0813286 6 -0.515538 -0.00526167 -0.591637 0.138112 -0.675333 0.138875 -0.703786 -0.00622687 -0.634692 -0.153019 -0.526869 -0.152267 -0.515828 -0.00525347 -0.591972 0.138183 -0.675701 0.138944 -0.704159 -0.00622466 -0.635026 -0.153082 -0.52715 -0.152327
0.106903 6 -0.740288 -0.0163911 -0.795368 0.0842658 -0.856869 0.0848323 -0.879972 -0.0167416 -0.832614 -0.124465 -0.753257 -0.125828 -0.740682 -0.0163896 -0.795779 0.0842644 -0.857275 0.0848285 -0.880368 -0.016746 -0.832999 -0.124472 -0.753633 -0.125834
0.121653 6 -0.887615 -0.0169899 -0.9157 0.0373426 -0.950594 0.0361643 -0.963709 -0.0195878 -0.938773 -0.077423 -0.897338 -0.0768601 -0.888 -0.016986 -0.916067 0.0372713 -0.950911 0.0360895 -0.963998 -0.0195911 -0.939082 -0.0773536 -0.897693 -0.0767877
0.128726 6 -0.964614 -0.0154632 -0.977226 0.00675316 -0.992163 0.00478306 -0.996802 -0.0194471 -0.985383 -0.0432433 -0.968094 -0.0414887 -0.964877 -0.0154546 -0.977447 0.00663014 -0.992298 0.0046567 -0.996892 -0.0194452 -0.985514 -0.0431105 -0.968312 -0.0413527
0.0653853 6 -0.996607 -0.0147982 -0.999864 -0.0165117 -0.999228 -0.0186259 -0.996843 -0.0191614 -0.994378 -0.0185765 -0.993521 -0.0164624 -0.996662 -0.0147847 -0.999861 -0.0166653 -0.999115 -0.0187817 -0.996675 -0.0191523 -0.994266 -0.0183996 -0.993521 -0.0162833
0.0319052 6 -0.348659 0.00767618 -0.380958 0.0813636 -0.426541 0.0802696 -0.441862 0.00599145 -0.409891 -0.0654298 -0.361961 -0.0643952 -0.348845 0.00769208 -0.381163 0.0814194 -0.42677 0.0803232 -0.442098 0.00600345 -0.410106 -0.0654559 -0.36215 -0.0644191
0.0484095 6 -0.549073 -0.00519818 -0.591401 0.0768839 -0.641288 0.0768455 -0.656545 -0.00579462 -0.616952 -0.0887623 -0.558736 -0.0883727 -0.549367 -0.00519083 -0.591719 0.076925 -0.641625 0.076885 -0.656883 -0.00579083 -0.617269 -0.0887929 -0.559027 -0.0884015
0.0633184 6 -0.749711 -0.0157869 -0.781907 0.0453231 -0.820206 0.0453725 -0.832699 -0.0159311 -0.803379 -0.0793271 -0.758416 -0.0795931 -0.750078 -0.0157858 -0.782284 0.0453227 -0.82058 0.0453705 -0.833066 -0.0159334 -0.803739 -0.0793297 -0.758774 -0.0795943
0.0727691 6 -0.887149 -0.0177507 -0.904471 0.0164518 -0.926729 0.0157583 -0.934247 -0.0191183 -0.918189 -0.0546114 -0.893289 -0.0541349 -0.88749 -0.0177481 -0.904801 0.0164108 -0.92703 0.0157153 -0.934531 -0.0191198 -0.918484 -0.0545703 -0.893611 -0.054092
0.0774941 6 -0.960329 -0.0167777 -0.968189 -0.00257948 -0.977818 -0.00372355 -0.980534 -0.0190503 -0.973153 -0.0338608 -0.962568 -0.0327943 -0.960538 -0.0167704 -0.968374 -0.00264945 -0.977953 -0.00379545 -0.980642 -0.0190469 -0.973286 -0.0337803 -0.962751 -0.0327119
0.0394371 6 -0.987941 -0.0162159 -0.989852 -0.0170943 -0.989646 -0.0183469 -0.988118 -0.0187535 -0.986516 -0.018318 -0.986136 -0.0170653 -0.987941 -0.016203 -0.989819 -0.0171795 -0.989548 -0.0184334 -0.987987 -0.0187431 -0.986418 -0.0182092 -0.986104 -0.0169553
0.0107826 1 -0.401746 0.00642642 -0.401959 0.0064401
0.0160935 1 -0.599993 -0.00542429 -0.600302 -0.00541858
0.0209819 1 -0.782508 -0.015595 -0.782862 -0.0155952
0.0242123 1 -0.903239 -0.0185269 -0.903539 -0.0185263
0.0258651 1 -0.965145 -0.0181589 -0.965295 -0.0181535
0.0131756 1 -0.983532 -0.0177525 -0.983462 -0.0177407


==> anc/coil_3p2_800MHz_N_C_detweights.dat <==
21 2 91
0.0580128 6 0.442773 -0.00319435 0.564436 -0.196016 0.648825 -0.201133 0.655091 0.000655143 0.536485 0.189028 0.393987 0.178788 0.44231 -0.0031699 0.56383 -0.195844 0.648218 -0.200969 0.654553 0.000649118 0.536091 0.188894 0.393699 0.178681
0.0720874 6 0.560875 0.0224739 0.705408 -0.128776 0.792774 -0.143677 0.813989 0.0206696 0.697284 0.215611 0.525179 0.213355 0.560318 0.0224477 0.704678 -0.128774 0.79207 -0.143651 0.81335 0.0206307 0.696781 0.215473 0.5248 0.213234
0.0815388 6 0.675095 0.0307884 0.775025 -0.0927908 0.84888 -0.0864887 0.880675 0.0297255 0.821033 0.175042 0.687936 0.191913 0.67452 0.0307366 0.774351 -0.0929049 0.848261 -0.0866036 0.880099 0.0296697 0.820496 0.174987 0.68746 0.191844
0.0917012 6 0.833612 0.02688 0.888282 -0.0538891 0.93413 -0.0597056 0.94159 0.0304462 0.88951 0.120328 0.827099 0.115112 0.833052 0.0268278 0.887723 -0.0540657 0.933674 -0.0598789 0.941202 0.0303953 0.889105 0.120391 0.826626 0.115169
0.0978093 6 0.913159 0.0226382 0.932991 -0.0258517 0.960771 -0.0128396 0.973953 0.0298403 0.966919 0.0709986 0.93389 0.0781765 0.912795 0.0225851 0.93266 -0.0260572 0.96054 -0.0130422 0.973773 0.0297962 0.966695 0.0710926 0.933584 0.0782623
0.102345 6 0.966506 0.0209472 0.989198 0.0107604 1.00912 0.0115005 1.01842 0.0294779 0.998005 0.0601725 0.9661 0.0525037 0.966343 0.0208989 0.989072 0.010603 1.00907 0.0113534 1.01841 0.0294462 0.997963 0.0602491 0.96598 0.0525733
0.0520608 6 0.99698 0.0187711 1.00953 0.0295482 1.01514 0.0340338 1.02028 0.0275747 1.01353 0.0340338 0.99585 0.0295482 0.997024 0.0187246 1.00958 0.0295095 1.01519 0.0340062 1.02033 0.0275503 1.01358 0.0340062 0.995894 0.0295095
0.0345679 6 0.477677 -4.03363e-05 0.544296 -0.101943 0.597246 -0.102586 0.601766 0.00177668 0.539511 0.103743 0.466133 0.101182 0.477258 -2.81693e-05 0.543798 -0.101866 0.596739 -0.102515 0.601298 0.00177319 0.539117 0.103677 0.465784 0.101126
0.0420092 6 0.592014 0.0172509 0.662254 -0.074904 0.715159 -0.077048 0.72275 0.0166856 0.662347 0.117065 0.583126 0.117023 0.591522 0.0172288 0.661682 -0.0749014 0.714594 -0.0770443 0.722228 0.016656 0.66189 0.116996 0.58271 0.11696
0.0482525 6 0.699735 0.0269408 0.755659 -0.0492387 0.801856 -0.049077 0.812139 0.0261272 0.767186 0.109032 0.700513 0.111736 0.699219 0.0268957 0.755091 -0.0493033 0.801313 -0.0491413 0.811634 0.0260804 0.766715 0.108988 0.700058 0.111691
0.05467 6 0.821854 0.0290026 0.855984 -0.022449 0.888429 -0.0221185 0.895745 0.0303388 0.86614 0.0855935 0.824625 0.0855095 0.821378 0.0289489 0.8555 -0.0225653 0.887993 -0.0222338 0.895348 0.030287 0.865742 0.0855972 0.824197 0.0855105
0.0595607 6 0.915986 0.0256278 0.931986 -0.00273688 0.950767 8.87235e-05 0.956416 0.0294203 0.942872 0.0584874 0.92121 0.057798 0.915661 0.0255755 0.931677 -0.00286991 0.950513 -4.1618e-05 0.956194 0.0293737 0.94263 0.0585171 0.92092 0.0578242
0.0623889 6 0.970535 0.0220326 0.979677 0.0100301 0.989569 0.0122064 0.992047 0.0268898 0.983529 0.04111 0.971905 0.0385002 0.970388 0.0219854 0.97955 0.00992151 0.989485 0.0121029 0.991985 0.0268522 0.983447 0.0411327 0.971781 0.0385181
0.0318841 6 1.00172 0.0195352 1.005 0.0216645 1.00553 0.0242309 1.00412 0.0246853 1.00152 0.0242309 0.999653 0.0216645 1.00174 0.019491 1.00502 0.0216235 1.00555 0.0241962 1.00414 0.0246538 1.00154 0.0241962 0.999669 0.0216235
0.0115161 1 0.537098 0.00142532 0.536679 0.00142818
0.013867 1 0.646523 0.0153703 0.646053 0.0153469
0.0159487 1 0.74331 0.0249274 0.742832 0.0248847
0.0181601 1 0.84621 0.0295437 0.845793 0.0294913
0.0199373 1 0.928979 0.0280287 0.928707 0.0279786
0.0209529 1 0.976261 0.0247415 0.976146 0.024698
0.010729 1 0.999751 0.0222979 0.999752 0.022259


==> anc/coil_data.m <==
function data = coil_data(probe,freq)
 % probe: '3p2_800', '1p9', '1p3', '0p7'
 % frequency  [Hz]
 
 if strcmp(probe,'3p2')
    dia = 3.45+0.5;  % coil diameter plus wire diameter [mm]
    ll = 7.9;        % coil length [mm]
    nt = 7;          % number of turns
 elseif strcmp(probe,'1p9')   
    dia = 2.12+0.5;  % coil diameter plus wire diameter [mm]
    ll = 5.8;        % coil length [mm]
    nt = 7;          % number of turns
 elseif strcmp(probe,'1p3')
    dia = 1.5+0.2;  % coil diameter plus wire diameter [mm]
    ll = 2.5;        % coil length [mm]
    nt = 10;          % number of turns
 elseif strcmp(probe,'0p7')
    dia = 0.9+0.2;  % coil diameter plus wire diameter (this is just a guess!!!) [mm] 
    ll = 1.9;        % coil length [mm]
    nt = 8;          % number of turns
 else
     error('coil_data: unknown probe %s',probe);
 end

    % helix characteristics
    a = dia/2*1e-3;			% helix radius (m)
    D = ll*1e-3/nt;			% pitch length (m)
    c0 = 3e8;			% speed of light in vacuum
    lambda0 = c0/freq;		% free wavelength
    data = struct('length',ll*1e-3,'radius',a,'number_of_turns',nt,...
        'pitch',D,'frequency',freq,'lambda0',lambda0); 
end

==> anc/compression_factor.m <==
% Computes m-th order wave compression lambda0/lambda
% vectorized version of Frank Engelke's wavsol6.m
% all coil characteristics are in coil structure
function fac = compression_factor(coil)
    global coildef
    
    coildef = coil;
    a = coildef.radius;
    lambda0 = coildef.lambda0;
    
    hma = fzero(@hmasearch,[0.001 100]);
    hm = hma/a;
    rm = 1/hm;
    fac = sqrt(1+lambda0*lambda0/(4*pi*pi*rm*rm));
end

function Res = hmasearch(x)
    global coildef

    % helix characteristics
    a = coildef.radius;			% helix radius (m)
    D = coildef.pitch;			% pitch length (m)
    %f0 = data.frequency;			% frequency

    tanpsi=D/(2*pi*a);		% tan(psi), psi = pitch angle
    cotpsi=1/tanpsi;		% cot(psi)
    %c0 = data(4);			% speed of light in vacuum
    lambda0 = coildef.lambda0;		% free wavelength
    m = -0;	
    mm = abs(m);		% order (m<=0)
% N=500*(mm+3);
% x=(1:N)/100;   % x = hm*a, 0 <= x <= ...

    Im=besseli(mm,x);		 % Modified Bessel function of first kind zero order
    Im1=besseli(mm+1,x);   	 % Modified Bessel function of first kind first order
    Km=besselk(mm,x);        % Modified Bessel function of second kind zero order
    Km1=besselk(mm+1,x);	 % Modified Bessel function of second kind first order

    A = Im.*Km;
    B = Im1.*Km1;
    C = sqrt(x.^2+4*pi*pi*a*a/lambda0/lambda0);
    F1 = (x+m*C*cotpsi./x).*sqrt(A./B);
    F2 = (2*pi*a*cotpsi/lambda0);

    Res  = F1 - F2;
end




==> anc/eseem_2pulse.in <==
# =================================================================
# SIMPSON 2p ESEEM example, for a single crystal and ideal pi-pulse
# =================================================================

spinsys {
    channels    e
    nuclei      e 1H
    gtensor     1 0 0 0 0 0 0
    hyperfine   1 2 0 1e6 0 45 0
}

par {
    proton_frequency    14.8e6                       
    start_operator      I1x
    detect_operator     I1x
    method              DNPframe
    np                  256
    sw                  250
}

proc pulseq {} {
    global par
    
    # set delay incr., max. delay, then loop over par(np)
    set dt 0.004
    set T [expr $par(np)*$dt]
    for {set tau 0} {$tau<$T} {set tau [expr $tau+$dt]} {
        reset
        delay   $tau
        pulseid 0.005 100e6 x
        delay   $tau
        acq
    }
}

proc main {} { fsave [fsimpson] eseem_2pulse.fid }


==> anc/eseem_3pulse.in <==
# =================================================================
# SIMPSON 3p ESEEM example, powder, offset averaging, ideal pulses
# =================================================================

spinsys {
    channels    e
    nuclei      e 1H
    gtensor     1 1 0 0 0 0 0
    hyperfine   1 2 0 1e6 0 45 0
}

par {
    proton_frequency    14.8e6                       
    start_operator      I1x
    detect_operator     I1x
    method              DNPframe
    np                  256
    sw                  250
    crystal_file        rep144
    averaging_file      gtensor_1_iso_30MHz.ave
}

proc pulseq {} {
    global par

    matrix set 1 coherence {{0 1} {0 -1} {0 0}}
    
    # set delay incr., max. delay, then loop over par(np)
    set dt 0.004
    set T [expr $par(np)*$dt]
    for {set tau 0} {$tau<$T} {set tau [expr $tau+$dt]} {
        reset
        delay   0.104
        pulseid 0.0025 100e6 x
        filter  1
        delay   $tau
        pulseid 0.0025 100e6 x
        delay   0.104
        acq
    }
}

proc main {} { fsave [fsimpson] eseem_3pulse.fid }


==> anc/eseem_3pulse_soft.in <==
# =================================================================
# SIMPSON 3p ESEEM example, powder, offset averaging, soft pulses
# =================================================================

spinsys {
    channels    e
    nuclei      e 1H
    gtensor     1 1 0 0 0 0 0
    hyperfine   1 2 0 1e6 0 45 0
}

par {
    proton_frequency    14.8e6                       
    start_operator      I1x
    detect_operator     I1x
    method              DNPframe
    np                  256
    sw                  250
    crystal_file        rep144
    averaging_file      gtensor_1_iso_30MHz.ave
}

proc pulseq {} {
    global par

    matrix set 1 coherence {{0 1} {0 -1} {0 0}}
    
    # set delay incr., max. delay, then loop over par(np)
    set dt 0.004
    set T [expr $par(np)*$dt]
    for {set tau 0} {$tau<$T} {set tau [expr $tau+$dt]} {
        reset
        delay   0.104
        pulse   0.025 10e6 x
        filter  1
        delay   $tau
        pulse   0.025 10e6 x
        delay   0.104
        acq
    }
}

proc main {} { fsave [fsimpson] eseem_3pulse_soft.fid }


==> anc/generate_rfmap_3p2.m <==
% layers 2,3 are with rotor modulations, layer 1 without (on axis)
% now generate input for simpson
% assumes symmetry around coil center, output only half of coil
% number_of_rows number_of_channels number_of_all_B1_couples
% weight number_of_couples b1x b1y b1x b1y ... b1x b1y b1x b1y ...
%
% weight is scaled with detection sensitivity of the last channel

% define RF channels, the second one is also used for detection
rfch = {'N','C'};
probe = '3p2';
% select phi sampling, stick to this form!
% idxphi = 1:4:72; % 18 steps
% idxphi = 1:6:72; % 12 steps
% idxphi = 1:8:72; % 9 steps
idxphi = 1:12:72; % 6 steps
phisteps = length(idxphi);
% select zz sampling
zidx = [81, 89, 97, 108, 122, 137, 161];  % wisely selected indices along the coil z-axis
% zidx = [97, 106, 118, 136, 161];  % wisely selected indices along the coil z-axis, about 75% B1 level
zwfac = ones(size(zidx))*2; zwfac(end) = 1; % and their relative weights
% select rho sampling
idxr = [1, 14, 23]; % 0, 1/2 and about 5/6 of inner radius; 0, 0.65 and 1.1 mm in this case (radius 1.3mm)
ndrho = length(idxr);
ar = [(1/3)^2 ([2/3 1].^2-[1/3 2/3].^2)]; % relative disc areas

% define unique file name of this rfmap file
mapsavename = ['coil_' probe '_all_layers_phi' num2str(phisteps) '_800MHz_'...
    rfch{1} '_' rfch{2} '_detweights.dat'];

%%%% No need to edit below this line %%%%%

switch rfch{1}
    case 'N'
        frq = '81';
    case 'C'
        frq = '200';
    case 'H'
        frq = '800';
    otherwise
        error(['Wrong rf channel specifier: ' rfch{1}]);
end
chan1 = load(['coil_fb_probe_' probe '_' frq 'MHz.mat']);
switch rfch{2}
    case 'N'
        frq = '81';
    case 'C'
        frq = '200';
    case 'H'
        frq = '800';
    otherwise
        error(['Wrong rf channel specifier: ' rfch{1}]);
end
chan2 = load(['coil_fb_probe_' probe '_' frq 'MHz.mat']);
niz = length(zidx);
nch = 2;
ndvarphi = length(idxphi);

% B1 field in LAB frame
bz = -(chan1.bzf+chan1.bzb);
bx = -(chan1.bxf+chan1.bxb);
by = -(chan1.byf+chan1.byb);
chan1_B1x = bz*sqrt(2/3)+bx*sqrt(1/3);
chan1_B1y = by;
z0idx = find(chan1.zz == 0);
scl = sqrt(chan1_B1x(z0idx,1,1).^2+chan1_B1y(z0idx,1,1).^2); % in the middle of the coil
chan1_B1x = squeeze(chan1_B1x(zidx,idxr,idxphi))/scl;
chan1_B1y = squeeze(chan1_B1y(zidx,idxr,idxphi))/scl;
bz = -(chan2.bzf+chan2.bzb);
bx = -(chan2.bxf+chan2.bxb);
by = -(chan2.byf+chan2.byb);
chan2_B1x = bz*sqrt(2/3)+bx*sqrt(1/3);
chan2_B1y = by;
chan2_Bmag = sqrt(chan2_B1x.^2+chan2_B1y.^2);
z0idx = find(chan2.zz == 0);
scl = chan2_Bmag(z0idx,1,1);
chan2_B1x = squeeze(chan2_B1x(zidx,idxr,idxphi))/scl;
chan2_B1y = squeeze(chan2_B1y(zidx,idxr,idxphi))/scl;
chan2_Bmag = squeeze(chan2_Bmag(zidx,idxr,idxphi));

w = zeros(niz,ndrho);
for irho = 1:ndrho
    for idxz = 1:niz
        w(idxz,irho) = mean(reshape(chan2_Bmag(idxz,irho,:),ndvarphi,1));
        w(idxz,irho) = w(idxz,irho)*zwfac(idxz);
    end
    w(:,irho) = w(:,irho)/sum(w(:,irho));
end

fl = fopen(mapsavename,'w');
Ntot = (ndrho-1)*(niz)*ndvarphi+(niz);
fprintf(fl,'%d %d %d\n',niz*ndrho,nch,Ntot);
for irho = ndrho:-1:2
    for idxz = 1:niz
       fprintf(fl,'%g %d',ar(irho)*w(idxz,irho),ndvarphi);
       for idxv = 1:ndvarphi
           fprintf(fl,' %g %g',chan1_B1x(idxz,irho,idxv),chan1_B1y(idxz,irho,idxv));
       end
       for idxv = 1:ndvarphi
           fprintf(fl,' %g %g',chan2_B1x(idxz,irho,idxv),chan2_B1y(idxz,irho,idxv));
       end
       fprintf(fl,'\n');
    end
end
% the inner circle will have just one element
for idxz = 1:niz
    fprintf(fl,'%g %d %g %g %g %g\n',ar(1)*w(idxz,1),1,...
        mean(squeeze(chan1_B1x(idxz,1,:))),mean(squeeze(chan1_B1y(idxz,1,:))),...
        mean(squeeze(chan2_B1x(idxz,1,:))),mean(squeeze(chan2_B1y(idxz,1,:))));
end
fclose(fl);

==> anc/gtensor_1_iso_120MHz.ave <==
gtensor_1_iso           weight
    +60000000   0.016393442623
    +58000000   0.016393442623
    +56000000   0.016393442623
    +54000000   0.016393442623
    +52000000   0.016393442623
    +50000000   0.016393442623
    +48000000   0.016393442623
    +46000000   0.016393442623
    +44000000   0.016393442623
    +42000000   0.016393442623
    +40000000   0.016393442623
    +38000000   0.016393442623
    +36000000   0.016393442623
    +34000000   0.016393442623
    +32000000   0.016393442623
    +30000000   0.016393442623
    +28000000   0.016393442623
    +26000000   0.016393442623
    +24000000   0.016393442623
    +22000000   0.016393442623
    +20000000   0.016393442623
    +18000000   0.016393442623
    +16000000   0.016393442623
    +14000000   0.016393442623
    +12000000   0.016393442623
    +10000000   0.016393442623
     +8000000   0.016393442623
     +6000000   0.016393442623
     +4000000   0.016393442623
     +2000000   0.016393442623
           +0   0.016393442623
     -2000000   0.016393442623
     -4000000   0.016393442623
     -6000000   0.016393442623
     -8000000   0.016393442623
    -10000000   0.016393442623
    -12000000   0.016393442623
    -14000000   0.016393442623
    -16000000   0.016393442623
    -18000000   0.016393442623
    -20000000   0.016393442623
    -22000000   0.016393442623
    -24000000   0.016393442623
    -26000000   0.016393442623
    -28000000   0.016393442623
    -30000000   0.016393442623
    -32000000   0.016393442623
    -34000000   0.016393442623
    -36000000   0.016393442623
    -38000000   0.016393442623
    -40000000   0.016393442623
    -42000000   0.016393442623
    -44000000   0.016393442623
    -46000000   0.016393442623
    -48000000   0.016393442623
    -50000000   0.016393442623
    -52000000   0.016393442623
    -54000000   0.016393442623
    -56000000   0.016393442623
    -58000000   0.016393442623
    -60000000   0.016393442623


==> anc/gtensor_1_iso_30MHz.ave <==
gtensor_1_iso   weight
15000000.00     0.01639344
14500000.00     0.01639344
14000000.00     0.01639344
13500000.00     0.01639344
13000000.00     0.01639344
12500000.00     0.01639344
12000000.00     0.01639344
11500000.00     0.01639344
11000000.00     0.01639344
10500000.00     0.01639344
10000000.00     0.01639344
9500000.00      0.01639344
9000000.00      0.01639344
8500000.00      0.01639344
8000000.00      0.01639344
7500000.00      0.01639344
7000000.00      0.01639344
6500000.00      0.01639344
6000000.00      0.01639344
5500000.00      0.01639344
5000000.00      0.01639344
4500000.00      0.01639344
4000000.00      0.01639344
3500000.00      0.01639344
3000000.00      0.01639344
2500000.00      0.01639344
2000000.00      0.01639344
1500000.00      0.01639344
1000000.00      0.01639344
500000.00       0.01639344
0.00            0.01639344
-500000.00      0.01639344
-1000000.00     0.01639344
-1500000.00     0.01639344
-2000000.00     0.01639344
-2500000.00     0.01639344
-3000000.00     0.01639344
-3500000.00     0.01639344
-4000000.00     0.01639344
-4500000.00     0.01639344
-5000000.00     0.01639344
-5500000.00     0.01639344
-6000000.00     0.01639344
-6500000.00     0.01639344
-7000000.00     0.01639344
-7500000.00     0.01639344
-8000000.00     0.01639344
-8500000.00     0.01639344
-9000000.00     0.01639344
-9500000.00     0.01639344
-10000000.00    0.01639344
-10500000.00    0.01639344
-11000000.00    0.01639344
-11500000.00    0.01639344
-12000000.00    0.01639344
-12500000.00    0.01639344
-13000000.00    0.01639344
-13500000.00    0.01639344
-14000000.00    0.01639344
-14500000.00    0.01639344
-15000000.00    0.01639344


==> anc/gtensor_1_iso_pm70MHz.ave <==
gtensor_1_iso weight
70000000.00   0.33333333
    0.00   0.33333333
-70000000.00   0.33333333


==> anc/nca_lev2.in <==
# spinsys defined in an external file
source NCACOcCB.spinsys

par {
    spin_rate 16500
    # parallelization using MPI (mpi_exec)
    num_cores 1

    method            direct dsyev
    crystal_file      rep3_112.cry
    gamma_angles      1
    variable Nspins   4
    variable recalc   pow(2,2-Nspins)

    start_operator    I1x
    detect_operator   I2x
    proton_frequency  850e6
    sw                1e6

    # Parameters for optimization - L-BFGS
    oc_grad_level     2
    oc_var_save_proc  rfstore
    # this MUST be used when working with optimal control!!!
    conjugate_fid     false
}

# procedure to store rf shape(s) during oc_optimize
proc rfstore {} {
    global par rfshN rfshC optname itercount fout tfcomponents
  
    incr itercount $par(oc_var_save_iter)
    save_shape $rfshN $optname\_N_temp_$itercount.dat
    save_shape $rfshC $optname\_C_temp_$itercount.dat
    puts $fout "Iter $itercount : $tfcomponents"
    flush $fout
}

# generates list of cp numbers distributed over +/-SW/2 range
proc get_lims {SWH cp} {
    if {$cp <= 1} {
        set Res 0
    } else {
        set step [expr double($SWH)/($cp-1)]
        set Res {}
        for {set i 0} {$i < $cp} {incr i} {
            set shft [expr double($SWH)/2.0-$i*$step]
            lappend Res $shft
        }
    }
    return $Res
}

proc pulseq_OC {} {
    global par rfshN rfshC
  
    maxdt $par(dt)
    reset
    pulse_shaped $par(duration) $rfshN $rfshC
    oc_acq_hermit
}

proc pulseq_OC_rotmod {} {
    global par rfshN rfshC 
   
    maxdt $par(dt)
    reset
    pulse_shaped_rotormodulated $par(duration) $rfshN $rfshC 
    oc_acq_hermit
}

proc gradient {} {
    global par rfshN rfshC tfcomponents
  
    set par(np) [expr [shape_len $rfshN] + [shape_len $rfshC] ]
    # looping over offset profiles is done in averaging_file
    set f [fsimpson]
    fscale $f -scale $par(recalc)
    oc_grad_add_energy_penalty $f $rfshN -$par(lamN) $rfshC -$par(lamC)
    set pen1 [expr $par(lamN)*[shape_energy $rfshN $par(duration)]]
    set pen2 [expr $par(lamC)*[shape_energy $rfshC $par(duration)]]
    set tfcomponents [list [expr $par(_phivals_)*$par(recalc)] $pen1 $pen2 ]
    return $f
}

proc target_function {} {
    global par rfshN rfshC 
  
    set par(np) 1
    set f [fsimpson]
    set Res [expr [findex $f 1 -re]*$par(recalc) ]
    funload $f
    set pen1 [expr $par(lamN)*[shape_energy $rfshN $par(duration)]]
    set pen2 [expr $par(lamC)*[shape_energy $rfshC $par(duration)]]
    set Res [expr $Res - $pen1 - $pen2]
    return [format "%.20f" $Res]
}

proc prepare_ave {vals1 vals2 filename} {
    set fd [open $filename w]
    puts $fd "shift_1_iso shift_2_iso weight"
    set w [expr 1.0 / ([llength $vals1] * [llength $vals2]) ]
    foreach a $vals1 {
        foreach b $vals2 {
            puts $fd "[format "%8.2f" $a]p [format "%8.2f" $b]p [format "%12.8f" $w]"
        }
    }
    close $fd
}

proc main {} {
    global par rfshN rfshC optname itercount fout tfcomponents
  
    set number_of_rotor_periods 60
    set pulses_per_period  25
    set rfmax13C  40000
    set rfmax15N  30000
    set par(lamN) 3e-11
    set par(lamC) 1e-11
    set taur [expr 1.0e6/$par(spin_rate)]
    set par(duration) [expr $number_of_rotor_periods*$taur]
    set par(dt) [expr $taur/$pulses_per_period]
    set par(Nelem) [expr $number_of_rotor_periods*$pulses_per_period]

    puts "MAS frequency: $par(spin_rate) Hz"
    puts "pulses in one rotor period: $pulses_per_period"
    puts "duration: $par(duration)"
    puts "number of pulses: $par(Nelem)"
    puts "element length: $par(dt) us"
    puts "number of rotor periods: [expr $par(duration)/(1.0e6/$par(spin_rate))]"

    # level 1 (no rf inhomogeneity)
    set rfshN [rand_shape 5000 $par(Nelem) [expr int($number_of_rotor_periods/2)] ]
    set rfshC [rand_shape 5000 $par(Nelem) [expr int($number_of_rotor_periods/2)] ]
    set optname shp_lev1
    set tfcomponents {}
    set fout [open $optname\_output.txt w]
    set par(oc_var_save_iter) 20
    set par(pulse_sequence) pulseq_OC
    set itercount 0
    set par(oc_method) CG
    set par(oc_max_iter) 150
    set tfopt [oc_optimize $rfshN -max $rfmax15N $rfshC -max $rfmax13C]
    save_shape $rfshN $optname\_N_final.dat
    save_shape $rfshC $optname\_C_final.dat
    close $fout
  
    # level 2 (include spatial rf inhomogeneity)
    set optname shp_lev2
    set par(rfmap) coil_3p2_800MHz_N_C_detweights.dat
    set par(oc_var_save_iter) 10
    set fout [open $optname\_output.txt a]
    set par(pulse_sequence) pulseq_OC_rotmod
    set itercount 0
    set par(oc_method) CG
    set par(oc_max_iter) 1000
    set tfopt [oc_optimize $rfshN -max $rfmax15N $rfshC -max $rfmax13C]
    save_shape $rfshN $optname\_N_final.dat
    save_shape $rfshC $optname\_C_final.dat
    close $fout
    free_all_shapes
}  


==> anc/nca_lev3.in <==
# Broadband transfer, little RF energy penalty and hard RF limits
# Reads initial shapes from results of previous runs using
#  simpson nca_lev3.in 225
#                      225 is number of previous iteration

# spinsys defined in an external file
source NCACOcCB.spinsys

par {
    spin_rate 16500
    # parallelization using MPI (mpi_exec)
    num_cores 1

    method            direct dsyev
    crystal_file      rep3_112.cry
    gamma_angles      1
    variable Nspins   4
    variable recalc   pow(2,2-Nspins)

    start_operator    I1x
    detect_operator   I2x
    proton_frequency  850e6
    sw                1e6

    # Parameters for optimization - L-BFGS
    oc_grad_level     2
    oc_var_save_proc  rfstore
    # this MUST be used when working with optimal control!!!
    conjugate_fid     false
}

# procedure to store rf shape(s) during oc_optimize
proc rfstore {} {
    global par rfshN rfshC optname itercount fout tfcomponents
  
    incr itercount $par(oc_var_save_iter)
    save_shape $rfshN $optname\_N_temp_$itercount.dat
    save_shape $rfshC $optname\_C_temp_$itercount.dat
    puts $fout "Iter $itercount : $tfcomponents"
    flush $fout
}

# generates list of cp numbers distributed over +/-SW/2 range
proc get_lims {SWH cp} {
    if {$cp <= 1} {
        set Res 0
    } else {
        set step [expr double($SWH)/($cp-1)]
        set Res {}
        for {set i 0} {$i < $cp} {incr i} {
            set shft [expr double($SWH)/2.0-$i*$step]
            lappend Res $shft
        }
    }
    return $Res
}

proc pulseq_OC_rotmod {} {
    global par rfshN rfshC
   
    maxdt $par(dt) 
    reset
    pulse_shaped_rotormodulated $par(duration) $rfshN $rfshC 
    oc_acq_hermit
}

proc gradient {} {
    global par rfshN rfshC tfcomponents
  
    set par(np) [expr [shape_len $rfshN] + [shape_len $rfshC] ]
    # looping over offset profiles is done in averaging_file
    set f [fsimpson]
    fscale $f -scale $par(recalc)
    oc_grad_add_energy_penalty $f $rfshN -$par(lamN) $rfshC -$par(lamC)
    set pen1 [expr $par(lamN)*[shape_energy $rfshN $par(duration)]]
    set pen2 [expr $par(lamC)*[shape_energy $rfshC $par(duration)]]
    set tfcomponents [list [expr $par(_phivals_)*$par(recalc)] $pen1 $pen2 ]
    return $f
}

proc target_function {} {
    global par rfshN rfshC 
  
    set par(np) 1
    set f [fsimpson]
    set Res [expr [findex $f 1 -re]*$par(recalc) ]
    funload $f
    set pen1 [expr $par(lamN)*[shape_energy $rfshN $par(duration)]]
    set pen2 [expr $par(lamC)*[shape_energy $rfshC $par(duration)]]
    set Res [expr $Res - $pen1 - $pen2]
    return [format "%.20f" $Res]
}

proc prepare_ave {vals1 vals2 filename} {
    set fd [open $filename w]
    puts $fd "shift_1_iso shift_2_iso weight"
    set w [expr 1.0 / ([llength $vals1] * [llength $vals2]) ]
    foreach a $vals1 {
        foreach b $vals2 {
            puts $fd "[format "%8.2f" $a]p [format "%8.2f" $b]p [format "%12.8f" $w]"
        }
    }
    close $fd
}

proc main {} {
    global par rfshN rfshC optname itercount fout tfcomponents
  
    set number_of_rotor_periods 60
    set pulses_per_period  25
    set rfmax13C  40000
    set rfmax15N  30000
    set par(lamN) 3e-11
    set par(lamC) 1e-11
    set taur [expr 1.0e6/$par(spin_rate)]
    set par(duration) [expr $number_of_rotor_periods*$taur]
    set par(dt) [expr $taur/$pulses_per_period]
    set par(Nelem) [expr $number_of_rotor_periods*$pulses_per_period]

    # range of chemical shifts with control points
    set limsN [get_lims 26.8 3]
    set limsC [get_lims 25 5]

    set optname shp_lev3

    if {[llength $::argv] < 2} {
        set Nini 0
    } else {	
        set Nini [lindex $::argv 1]
    }
    if {$Nini == 0} {
        set shapeininameN shp_lev2_N_final.dat
        set shapeininameC shp_lev2_C_final.dat
    } else {
        set shapeininameN $optname\_N_temp_${Nini}.dat
        set shapeininameC $optname\_C_temp_${Nini}.dat
    }
    set rfshN [load_shape $shapeininameN]
    set rfshC [load_shape $shapeininameC]
    set par(Nelem) [shape_len $rfshN]
    set taur [expr 1.0e6/$par(spin_rate)]
    set par(duration) [expr $number_of_rotor_periods*$taur]

    set tfcomponents {}	 
    set itercount $Nini
    set par(rfmap) coil_3p2_800MHz_N_C_detweights.dat
    set par(pulse_sequence) pulseq_OC_rotmod
    set par(averaging_file) $par(name).ave
    prepare_ave $limsN $limsC $par(averaging_file)
    set par(oc_var_save_iter) 5
    set fout [open $optname\_output.txt a]
    set par(oc_method) CG
    set par(oc_max_iter) 2000
    set tfopt [oc_optimize $rfshN -max $rfmax15N $rfshC -max $rfmax13C]
    save_shape $rfshN $optname\_N_final.dat
    save_shape $rfshC $optname\_C_final.dat
    close $fout
    free_all_shapes
}  


==> anc/novel_bandwidth.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  1
    conjugate_fid       false
}

proc pulseq {} {
    reset
    pulse   0.8 14.8e+6 180
    acq
}

proc main {} {
    set fid [open novel_bandwidth.dat w]
    # loop over offsets
    for {set g -60e6} {$g<=60e6} {set g [expr $g+1e5]} {
        set f [fsimpson [list [list gtensor_1_iso $g]]]
        puts "[format "%.0f" $g] [findex $f 1 -re]"
        puts $fid "[format "%.0f" $g] [findex $f 1 -re]"
        funload $f
    }
    close $fid
}


==> anc/novel_buildup.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  5000
    conjugate_fid       false
}

proc pulseq {} {
    acq_block {
        pulse 0.8 14.8e+6 180
    }   
}

proc main {} { fsave [fsimpson] novel_buildup.fid }


==> anc/oc_p2p_transients.in <==
spinsys {
    channels    e
    nuclei      e 1H
    gtensor     1 1e6 0 0 0 0 0
    hyperfine   1 2 0 0.8676e6  0 60 0
}

par {
    proton_frequency    14.8e+6
    crystal_file        alpha0beta0
    gamma_angles        1
    averaging_file      gtensor_1_iso_120MHz.ave
    sw                  1e9
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe prop_split
    split_order 2
    
    # Parameters for optimisation
    conjugate_fid       false
    oc_grad_level       2
    oc_max_iter         500
    oc_tol_cg           1e-9
}

proc pulseq {} {
    global shpdist duration
    reset
    pulse_shaped $duration $shpdist
    oc_acq_hermit
}

proc gradient {} {
    global par shp dop shpdist      

    # create distorted shape, prepare gradient
    distort_shape $dop $shp $shpdist
    # we optimize non-distorted shp but calculate grard wrt distorted shpdist
    oc_grad_shapes $shpdist
    set par(np) [shape_len $shpdist]
    set g [fsimpson]
   
    # reconstruct grads w.r.t. original shape shp
    set gg [fcreate -np [shape_len $shp] -sw $par(sw)]
    reconstruct_gradient $g $gg $dop
    funload $g
    
    return $gg
}

proc target_function {} {
    global par shp dop shpdist

    # create distorted shape
    distort_shape $dop $shp $shpdist
    set par(np) 1
    
    # calculate target
    set f [fsimpson]
    set Resn [expr [findex $f 1 -re] ]
    funload $f

    return [format "%.20f" $Resn]
}

proc main {} {
    global shp dop shpdist duration
   
    # time resolution of non-distorted shape is 1 ns (each element is 1 ns)
    set t 0.001
    set shp [load_shape shape_oc_initial.dat]
    set Nshp [shape_len $shp]
    set duration [expr $Nshp*$t]
  
    # discretised distortion operator with time resolution of 0.5ns
    set dt [expr $t/2.0]
    # discretized distortion operators
    set dop [create_distortion_operator Rsp.dat $dt $Nshp $t] 
    # allocate distorted shape with Nshpdist elements
    set Nshpdist [expr int($Nshp*$t/$dt)]
    set shpdist [shape_create $Nshpdist]

    # optimisation
    set tfopt [oc_optimize $shp -max 32e6]
  
    free_distortion_operator $dop
    free_all_shapes
}


==> anc/plato.shp <==
9310000     0
20360000    0
32000000    0
9290000     180
32000000    180
32000000    180
32000000    180
7860000     180
32000000    0
32000000    0
32000000    180
32000000    180
32000000    180
28040000    180
32000000    180
32000000    180
8600000     0
32000000    0
32000000    0
32000000    0
32000000    180
6940000     180
32000000    0
32000000    0


==> anc/plato_BW_diag_1.dat <==
-60000000 0.0417472740600197
-59000000 0.0166423114643862
-58000000 0.0325412400417753
-57000000 0.0355058297412118
-56000000 -0.0163836355166877
-55000000 -0.00697713696211222
-54000000 -0.00791713795866192
-53000000 -0.0042035557173171
-52000000 -0.0160692053852944
-51000000 -0.0176049424579165
-50000000 -0.0151430059626725
-49000000 -0.00245142795557383
-48000000 -0.0137647721030929
-47000000 -0.00897761118593071
-46000000 -0.0947180167537862
-45000000 -0.202600389695923
-44000000 -0.0138951599419611
-43000000 0.00181843804508597
-42000000 -0.000905009089993106
-41000000 0.0010559115452434
-40000000 0.000885209187733222
-39000000 0.0501105245860158
-38000000 0.036037755832034
-37000000 0.0333287677056355
-36000000 0.340232426919156
-35000000 0.618732758295098
-34000000 0.670006255832269
-33000000 0.619839473027953
-32000000 0.581735118907059
-31000000 0.585939523883373
-30000000 0.621893839658754
-29000000 0.666536340765288
-28000000 0.70041871205179
-27000000 0.717266193896518
-26000000 0.721664529710484
-25000000 0.719375341300608
-24000000 0.711540985185652
-23000000 0.696523399317914
-22000000 0.674631115415118
-21000000 0.649927411412759
-20000000 0.627890112631833
-19000000 0.611960532206852
-18000000 0.602017976432553
-17000000 0.595429203544927
-16000000 0.589568839565744
-15000000 0.584023933485011
-14000000 0.580980375332753
-13000000 0.583661867961361
-12000000 0.594100301043622
-11000000 0.611695735553524
-10000000 0.633262062926762
-9000000 0.654435760663369
-8000000 0.671645462482144
-7000000 0.683467079735016
-6000000 0.690614456767585
-5000000 0.694849189724957
-4000000 0.697758990442779
-3000000 0.700143895349428
-2000000 0.702096678926348
-1000000 0.703402631541109
0 0.703861447875253
1000000 0.703402631541111
2000000 0.702096678926348
3000000 0.700143895349425
4000000 0.697758990442779
5000000 0.694849189724954
6000000 0.690614456767583
7000000 0.683467079735013
8000000 0.671645462482141
9000000 0.654435760663368
10000000 0.63326206292676
11000000 0.611695735553521
12000000 0.59410030104362
13000000 0.583661867961358
14000000 0.580980375332751
15000000 0.58402393348501
16000000 0.589568839565743
17000000 0.595429203544925
18000000 0.602017976432552
19000000 0.611960532206852
20000000 0.627890112631834
21000000 0.64992741141276
22000000 0.674631115415119
23000000 0.696523399317913
24000000 0.711540985185649
25000000 0.719375341300607
26000000 0.721664529710484
27000000 0.717266193896517
28000000 0.700418712051793
29000000 0.666536340765291
30000000 0.621893839658757
31000000 0.585939523883377
32000000 0.581735118907063
33000000 0.619839473027958
34000000 0.670006255832271
35000000 0.618732758295096
36000000 0.340232426919152
37000000 0.0333287677056355
38000000 0.0360377558320373
39000000 0.050110524586017
40000000 0.000885209187735223
41000000 0.00105591154524385
42000000 -0.000905009089993357
43000000 0.00181843804508622
44000000 -0.01389515994196
45000000 -0.202600389695923
46000000 -0.0947180167537905
47000000 -0.00897761118593062
48000000 -0.0137647721030947
49000000 -0.00245142795557465
50000000 -0.0151430059626737
51000000 -0.0176049424579175
52000000 -0.0160692053852948
53000000 -0.0042035557173172
54000000 -0.00791713795866242
55000000 -0.0069771369621121
56000000 -0.0163836355166882
57000000 0.0355058297412121
58000000 0.0325412400417743
59000000 0.0166423114643853
60000000 0.0417472740600186


==> anc/plato_BW_split2_1.dat <==
-60000000 -0.000706256001157649
-59000000 0.00185062387309362
-58000000 0.0236225823558671
-57000000 -0.0353451569896902
-56000000 -0.0820417701911169
-55000000 -0.0146374313877988
-54000000 -0.00408622632524436
-53000000 -0.0193695245917116
-52000000 -0.021847291110301
-51000000 -0.00878363925090498
-50000000 -0.00669180369176731
-49000000 -0.123764351647047
-48000000 -0.2940978225191
-47000000 -0.176473376004274
-46000000 -0.0131683976751845
-45000000 0.000350165617764421
-44000000 -0.00215517072233149
-43000000 -0.0018110162973362
-42000000 -0.00139366539581829
-41000000 0.00605480193170054
-40000000 0.0450137137304624
-39000000 0.0539604653527066
-38000000 0.00428967684788039
-37000000 0.041615123330665
-36000000 0.199175014071561
-35000000 0.37046383664434
-34000000 0.487164159710203
-33000000 0.548091028523548
-32000000 0.57249756825357
-31000000 0.575959840098145
-30000000 0.569274984896288
-29000000 0.561619692933515
-28000000 0.560455427742318
-27000000 0.569272505165646
-26000000 0.586188290411734
-25000000 0.604985953613861
-24000000 0.618450453126821
-23000000 0.622184549452149
-22000000 0.616329291879795
-21000000 0.604255417789488
-20000000 0.589847302472949
-19000000 0.575626413444452
-18000000 0.562608594277852
-17000000 0.551332470560802
-16000000 0.542935737838311
-15000000 0.539423673523348
-14000000 0.542993845985238
-13000000 0.554918608733608
-12000000 0.574653004050463
-11000000 0.599639262651624
-10000000 0.625984346996674
-9000000 0.649798726024349
-8000000 0.668547808622032
-7000000 0.681669733839738
-6000000 0.690197129612722
-5000000 0.695789258046706
-4000000 0.699839325729588
-3000000 0.703067865741947
-2000000 0.705596877405071
-1000000 0.707250208702072
0 0.707827791165303
1000000 0.707250208702074
2000000 0.705596877405071
3000000 0.703067865741947
4000000 0.699839325729589
5000000 0.695789258046707
6000000 0.690197129612725
7000000 0.68166973383974
8000000 0.668547808622032
9000000 0.649798726024351
10000000 0.625984346996677
11000000 0.599639262651628
12000000 0.574653004050462
13000000 0.554918608733609
14000000 0.542993845985241
15000000 0.539423673523352
16000000 0.542935737838312
17000000 0.551332470560803
18000000 0.562608594277855
19000000 0.575626413444457
20000000 0.589847302472951
21000000 0.604255417789492
22000000 0.616329291879798
23000000 0.622184549452151
24000000 0.618450453126823
25000000 0.604985953613864
26000000 0.586188290411737
27000000 0.569272505165648
28000000 0.56045542774232
29000000 0.561619692933519
30000000 0.569274984896288
31000000 0.575959840098147
32000000 0.572497568253573
33000000 0.548091028523552
34000000 0.487164159710206
35000000 0.370463836644343
36000000 0.199175014071562
37000000 0.0416151233306655
38000000 0.00428967684787989
39000000 0.0539604653527066
40000000 0.0450137137304626
41000000 0.00605480193170057
42000000 -0.0013936653958183
43000000 -0.00181101629733629
44000000 -0.00215517072233157
45000000 0.000350165617764443
46000000 -0.0131683976751849
47000000 -0.176473376004275
48000000 -0.2940978225191
49000000 -0.123764351647046
50000000 -0.00669180369176618
51000000 -0.00878363925090411
52000000 -0.0218472911103002
53000000 -0.0193695245917105
54000000 -0.00408622632524374
55000000 -0.0146374313877976
56000000 -0.0820417701911164
57000000 -0.0353451569896902
58000000 0.0236225823558673
59000000 0.00185062387309372
60000000 -0.000706256001157743


==> anc/plato_BW_split2_2.dat <==
-60000000 0.0285108954928163
-59000000 0.0122169373994906
-58000000 0.0365807105747476
-57000000 0.0195562125345055
-56000000 -0.0203343988722802
-55000000 -0.00696826299014099
-54000000 -0.0155023513929918
-53000000 -0.000475065914849324
-52000000 -0.00547009965175795
-51000000 -0.00638644954308901
-50000000 -0.000869902834683253
-49000000 -0.0126659915407817
-48000000 -0.0227580213575549
-47000000 -0.0198219492389438
-46000000 -0.233332860343463
-45000000 -0.102934784893922
-44000000 0.00271857780952274
-43000000 -0.000351285767226073
-42000000 -0.000752489303695089
-41000000 -0.000260749777626698
-40000000 0.00779384193123189
-39000000 0.060462305682606
-38000000 0.0230696179023575
-37000000 0.0435636025003289
-36000000 0.320925219515719
-35000000 0.581095650447795
-34000000 0.672464038836409
-33000000 0.671570570821386
-32000000 0.661361813841166
-31000000 0.668922381835065
-30000000 0.688344938607169
-29000000 0.70543294491438
-28000000 0.712484704395918
-27000000 0.711661659461444
-26000000 0.708742275820326
-25000000 0.705922672491102
-24000000 0.700445634394333
-23000000 0.688524792332562
-22000000 0.66969742522849
-21000000 0.647549355667399
-20000000 0.626925686028614
-19000000 0.610763373300237
-18000000 0.599002325926585
-17000000 0.589775466019881
-16000000 0.581621811346799
-15000000 0.575082209631748
-14000000 0.572606850237592
-13000000 0.576990232191917
-12000000 0.589517865387879
-11000000 0.608941707463336
-10000000 0.631762202206186
-9000000 0.653655109271078
-8000000 0.671286878608322
-7000000 0.683460105510676
-6000000 0.69098246578979
-5000000 0.695593891624535
-4000000 0.698830192715906
-3000000 0.701467197983655
-2000000 0.703600747667584
-1000000 0.705019976940483
0 0.705518265527258
1000000 0.705019976940488
2000000 0.703600747667585
3000000 0.701467197983656
4000000 0.698830192715907
5000000 0.695593891624535
6000000 0.690982465789797
7000000 0.68346010551068
8000000 0.671286878608322
9000000 0.65365510927108
10000000 0.631762202206189
11000000 0.608941707463341
12000000 0.589517865387876
13000000 0.576990232191917
14000000 0.572606850237595
15000000 0.575082209631753
16000000 0.581621811346799
17000000 0.589775466019883
18000000 0.599002325926588
19000000 0.610763373300242
20000000 0.626925686028615
21000000 0.647549355667402
22000000 0.66969742522849
23000000 0.688524792332563
24000000 0.700445634394334
25000000 0.705922672491101
26000000 0.708742275820327
27000000 0.711661659461445
28000000 0.712484704395921
29000000 0.705432944914386
30000000 0.688344938607169
31000000 0.668922381835065
32000000 0.661361813841169
33000000 0.67157057082139
34000000 0.672464038836411
35000000 0.581095650447801
36000000 0.320925219515722
37000000 0.0435636025003296
38000000 0.0230696179023576
39000000 0.0604623056826069
40000000 0.00779384193123234
41000000 -0.000260749777626455
42000000 -0.000752489303695439
43000000 -0.000351285767225859
44000000 0.00271857780952143
45000000 -0.102934784893922
46000000 -0.233332860343464
47000000 -0.0198219492389433
48000000 -0.0227580213575546
49000000 -0.0126659915407806
50000000 -0.000869902834683668
51000000 -0.00638644954308914
52000000 -0.00547009965175769
53000000 -0.000475065914849476
54000000 -0.0155023513929925
55000000 -0.00696826299014083
56000000 -0.0203343988722803
57000000 0.0195562125345056
58000000 0.0365807105747486
59000000 0.0122169373994907
60000000 0.0285108954928166


==> anc/plato_BW_split2_4.dat <==
-60000000 0.0389421762547165
-59000000 0.015439590591148
-58000000 0.0337975520854827
-57000000 0.031894749591263
-56000000 -0.0172011277942974
-55000000 -0.0072042641221427
-54000000 -0.00940095609704309
-53000000 -0.00274583191454884
-52000000 -0.0145341771263412
-51000000 -0.0168798911687281
-50000000 -0.0118386883735368
-49000000 -0.00036222598806419
-48000000 -0.0208662246442558
-47000000 -0.00182162116247076
-46000000 -0.134377884329402
-45000000 -0.182372428631621
-44000000 -0.00668098260471749
-43000000 0.0011709961590283
-42000000 -0.000885934022906147
-41000000 0.000761071893050916
-40000000 0.00207805943229202
-39000000 0.05333833777041
-38000000 0.0325572507782282
-37000000 0.0362553730873388
-36000000 0.336595586768905
-35000000 0.610845502463777
-34000000 0.673388849857859
-33000000 0.636524847910476
-32000000 0.606001135964716
-31000000 0.611623859597472
-30000000 0.643806120721432
-29000000 0.681269247655648
-28000000 0.707484465359298
-27000000 0.718738742268529
-26000000 0.720349987190344
-25000000 0.717317728264545
-24000000 0.709730356461123
-23000000 0.695298179560024
-22000000 0.674064019986173
-21000000 0.649937403816065
-20000000 0.628216407266543
-19000000 0.612193630351108
-18000000 0.601741781810661
-17000000 0.594408464895766
-16000000 0.587867849737528
-15000000 0.581968525417277
-14000000 0.578984519709827
-13000000 0.582040982206316
-12000000 0.592978752689616
-11000000 0.611025515168772
-10000000 0.632906992324527
-9000000 0.654263332390634
-8000000 0.671580502355633
-7000000 0.6834914472694
-6000000 0.690734290139185
-5000000 0.69506545904239
-4000000 0.698059472183107
-3000000 0.70051002064147
-2000000 0.702510358485196
-1000000 0.703846346438042
0 0.704315668780402
1000000 0.703846346438051
2000000 0.702510358485199
3000000 0.700510020641471
4000000 0.698059472183107
5000000 0.695065459042392
6000000 0.6907342901392
7000000 0.683491447269409
8000000 0.671580502355632
9000000 0.654263332390639
10000000 0.632906992324534
11000000 0.611025515168781
12000000 0.592978752689611
13000000 0.582040982206316
14000000 0.578984519709833
15000000 0.581968525417288
16000000 0.58786784973753
17000000 0.594408464895768
18000000 0.601741781810666
19000000 0.612193630351117
20000000 0.628216407266546
21000000 0.649937403816069
22000000 0.674064019986174
23000000 0.695298179560027
24000000 0.709730356461126
25000000 0.717317728264545
26000000 0.720349987190346
27000000 0.718738742268527
28000000 0.7074844653593
29000000 0.68126924765565
30000000 0.643806120721425
31000000 0.611623859597469
32000000 0.606001135964715
33000000 0.636524847910477
34000000 0.673388849857857
35000000 0.610845502463784
36000000 0.336595586768907
37000000 0.0362553730873377
38000000 0.0325572507782259
39000000 0.0533383377704089
40000000 0.00207805943229139
41000000 0.000761071893050386
42000000 -0.000885934022907383
43000000 0.00117099615902924
44000000 -0.00668098260472151
45000000 -0.18237242863162
46000000 -0.134377884329404
47000000 -0.0018216211624705
48000000 -0.0208662246442544
49000000 -0.000362225988062662
50000000 -0.0118386883735383
51000000 -0.0168798911687282
52000000 -0.0145341771263411
53000000 -0.00274583191454877
54000000 -0.00940095609704461
55000000 -0.00720426412214223
56000000 -0.0172011277942974
57000000 0.0318947495912627
58000000 0.0337975520854836
59000000 0.015439590591148
60000000 0.0389421762547169


==> anc/plato_BW_split3_1.dat <==
-60000000 0.00699760366476518
-59000000 0.0085361663957035
-58000000 0.0398945884921854
-57000000 -0.0140645493492339
-56000000 -0.0017342146735783
-55000000 -0.00784444546650254
-54000000 -0.00618289329615022
-53000000 -0.0134501950880445
-52000000 -0.00752447475283041
-51000000 -0.00795590558411629
-50000000 -0.0135262768333751
-49000000 -0.00516899478665233
-48000000 -0.0104714395705434
-47000000 -0.0035691361486714
-46000000 -0.117658491635913
-45000000 -0.139962946159543
-44000000 -0.00136908208463075
-43000000 0.00267919169736106
-42000000 -3.96424893113342e-05
-41000000 -0.000507976120957025
-40000000 0.0189070264682524
-39000000 0.0606287231920644
-38000000 0.000249439525354438
-37000000 0.185047596610623
-36000000 0.538736679204008
-35000000 0.657585486054389
-34000000 0.592248923690434
-33000000 0.514133504136086
-32000000 0.48889222127871
-31000000 0.517079516795907
-30000000 0.57762342711142
-29000000 0.642414308498741
-28000000 0.689303380508347
-27000000 0.712637962009187
-26000000 0.719622817848674
-25000000 0.718219058135902
-24000000 0.710560798126534
-23000000 0.695364493672489
-22000000 0.673227323375442
-21000000 0.648488111195498
-20000000 0.626714239547487
-19000000 0.61121465135191
-18000000 0.601645880332769
-17000000 0.595220884076134
-16000000 0.589312272255043
-15000000 0.583625648460123
-14000000 0.580479108994844
-13000000 0.583154526411505
-12000000 0.593659980845251
-11000000 0.611340106865056
-10000000 0.632974914591004
-9000000 0.654207416948808
-8000000 0.671493123137568
-7000000 0.683421122768876
-6000000 0.690689936778134
-5000000 0.695031233649947
-4000000 0.69801181124524
-3000000 0.700430958994194
-2000000 0.702394588350416
-1000000 0.703702040492127
0 0.704160696160135
1000000 0.703702040492128
2000000 0.702394588350413
3000000 0.700430958994192
4000000 0.698011811245241
5000000 0.695031233649947
6000000 0.69068993677813
7000000 0.683421122768877
8000000 0.671493123137561
9000000 0.654207416948804
10000000 0.632974914591001
11000000 0.611340106865055
12000000 0.593659980845253
13000000 0.5831545264115
14000000 0.580479108994844
15000000 0.583625648460123
16000000 0.589312272255042
17000000 0.595220884076133
18000000 0.601645880332769
19000000 0.611214651351908
20000000 0.626714239547482
21000000 0.648488111195497
22000000 0.673227323375436
23000000 0.695364493672483
24000000 0.710560798126536
25000000 0.7182190581359
26000000 0.719622817848672
27000000 0.712637962009186
28000000 0.689303380508343
29000000 0.642414308498739
30000000 0.577623427111412
31000000 0.517079516795905
32000000 0.488892221278708
33000000 0.514133504136083
34000000 0.592248923690433
35000000 0.657585486054392
36000000 0.53873667920401
37000000 0.185047596610622
38000000 0.000249439525353273
39000000 0.0606287231920628
40000000 0.0189070264682507
41000000 -0.000507976120957247
42000000 -3.9642489311556e-05
43000000 0.00267919169735944
44000000 -0.00136908208463106
45000000 -0.139962946159544
46000000 -0.117658491635915
47000000 -0.00356913614867241
48000000 -0.010471439570546
49000000 -0.005168994786654
50000000 -0.0135262768333746
51000000 -0.00795590558411606
52000000 -0.00752447475282962
53000000 -0.0134501950880436
54000000 -0.00618289329614949
55000000 -0.00784444546650132
56000000 -0.00173421467357771
57000000 -0.014064549349234
58000000 0.0398945884921855
59000000 0.0085361663957035
60000000 0.00699760366476613


==> anc/plato_BW_split3_2.dat <==
-60000000 0.0314487553256498
-59000000 0.0125754897034225
-58000000 0.0348359561184864
-57000000 0.0229058160637517
-56000000 -0.011109182469947
-55000000 -0.0118239546220906
-54000000 -0.00295134856184118
-53000000 -0.00859159922940466
-52000000 -0.0168125990926805
-51000000 -0.0166783354227772
-50000000 -0.0156108756625939
-49000000 -0.00306086827725625
-48000000 -0.0130107711124561
-47000000 -0.00751946468540392
-46000000 -0.101331938396023
-45000000 -0.187882521500123
-44000000 -0.00972324514246131
-43000000 0.00191836540364189
-42000000 -0.000668356557478449
-41000000 0.00044115004881477
-40000000 0.00338566073980368
-39000000 0.0563821845251223
-38000000 0.0244697701994355
-37000000 0.0584642791089041
-36000000 0.39168446032625
-35000000 0.638855064912306
-34000000 0.658748418244102
-33000000 0.59820246151982
-32000000 0.561476550428608
-31000000 0.570748842585508
-30000000 0.612189807603154
-29000000 0.661312311173107
-28000000 0.698042880955238
-27000000 0.716282105727297
-26000000 0.721219958691702
-25000000 0.719108020744807
-24000000 0.711301411352827
-23000000 0.696235931265338
-22000000 0.674285411401895
-21000000 0.649576837662878
-20000000 0.627606406413544
-19000000 0.611780458727079
-18000000 0.601923247862258
-17000000 0.595365729672385
-16000000 0.589485396925626
-15000000 0.58390142420057
-14000000 0.580833301303807
-13000000 0.583517989480921
-12000000 0.593979282644517
-11000000 0.61160143567263
-10000000 0.633188760049499
-9000000 0.654379251242088
-8000000 0.671608850784429
-7000000 0.683457521494208
-6000000 0.690635773961629
-5000000 0.694897867122376
-4000000 0.697826222284875
-3000000 0.70022057314402
-2000000 0.702176857125233
-1000000 0.703483743183657
0 0.703942723189202
1000000 0.703483743183657
2000000 0.702176857125227
3000000 0.700220573144015
4000000 0.697826222284874
5000000 0.694897867122377
6000000 0.690635773961623
7000000 0.683457521494209
8000000 0.671608850784418
9000000 0.654379251242081
10000000 0.633188760049492
11000000 0.611601435672627
12000000 0.59397928264452
13000000 0.583517989480912
14000000 0.580833301303809
15000000 0.583901424200569
16000000 0.589485396925623
17000000 0.595365729672384
18000000 0.601923247862257
19000000 0.611780458727074
20000000 0.627606406413536
21000000 0.649576837662875
22000000 0.674285411401886
23000000 0.696235931265329
24000000 0.711301411352836
25000000 0.719108020744805
26000000 0.721219958691697
27000000 0.716282105727296
28000000 0.698042880955228
29000000 0.661312311173103
30000000 0.612189807603142
31000000 0.570748842585506
32000000 0.561476550428607
33000000 0.598202461519818
34000000 0.6587484182441
35000000 0.638855064912319
36000000 0.391684460326252
37000000 0.0584642791089014
38000000 0.0244697701994331
39000000 0.0563821845251188
40000000 0.00338566073980062
41000000 0.000441150048813594
42000000 -0.000668356557479274
43000000 0.00191836540363896
44000000 -0.0097232451424621
45000000 -0.187882521500123
46000000 -0.101331938396028
47000000 -0.00751946468540506
48000000 -0.0130107711124597
49000000 -0.00306086827725912
50000000 -0.0156108756625938
51000000 -0.016678335422777
52000000 -0.016812599092679
53000000 -0.00859159922940288
54000000 -0.00295134856183982
55000000 -0.0118239546220886
56000000 -0.011109182469946
57000000 0.0229058160637516
58000000 0.0348359561184856
59000000 0.0125754897034229
60000000 0.0314487553256521


==> anc/plato_BW_split4_1.dat <==
-60000000 0.041822843545657
-59000000 0.0166615541523858
-58000000 0.0325578451520113
-57000000 0.0355285573451099
-56000000 -0.0164551398024361
-55000000 -0.00692836157904716
-54000000 -0.00801548024092936
-53000000 -0.00411959470796778
-52000000 -0.0160224962723219
-51000000 -0.0176112968139514
-50000000 -0.0150719843382416
-49000000 -0.00236456973937914
-48000000 -0.0139570128141827
-47000000 -0.00879824166864507
-46000000 -0.0955731235655738
-45000000 -0.202340222598282
-44000000 -0.0137424193879685
-43000000 0.00180378899769295
-42000000 -0.000906518954564221
-41000000 0.00105180161985448
-40000000 0.00089804933017397
-39000000 0.0501485477975539
-38000000 0.0360078929738678
-37000000 0.0333257008178276
-36000000 0.340066829663192
-35000000 0.618573813041803
-34000000 0.670081360123459
-33000000 0.620117458156088
-32000000 0.582102728371439
-31000000 0.58630620429965
-30000000 0.622195085201592
-29000000 0.666735302212594
-28000000 0.700515982566903
-27000000 0.717292240094268
-26000000 0.721655969751974
-25000000 0.719357443503745
-24000000 0.711525322937695
-23000000 0.696513354796851
-22000000 0.674626871825957
-21000000 0.649927785918237
-20000000 0.627892696908335
-19000000 0.611962048380333
-18000000 0.602015369179838
-17000000 0.595420948254939
-16000000 0.589555638681555
-15000000 0.584008263766975
-14000000 0.580965166737312
-13000000 0.583649231368403
-12000000 0.594091001784574
-11000000 0.611689429329299
-10000000 0.63325790933919
-9000000 0.6544330083941
-8000000 0.67164373774839
-7000000 0.683466330962737
-6000000 0.690614729091889
-5000000 0.694850452878654
-4000000 0.697761109609433
-3000000 0.700146686897544
-2000000 0.702099957389875
-1000000 0.703406212096697
0 0.703865132214863
1000000 0.703406212096698
2000000 0.70209995738988
3000000 0.700146686897545
4000000 0.697761109609436
5000000 0.694850452878659
6000000 0.690614729091894
7000000 0.683466330962739
8000000 0.671643737748393
9000000 0.654433008394105
10000000 0.633257909339193
11000000 0.611689429329303
12000000 0.594091001784578
13000000 0.583649231368407
14000000 0.580965166737314
15000000 0.584008263766978
16000000 0.589555638681559
17000000 0.59542094825494
18000000 0.60201536917984
19000000 0.611962048380336
20000000 0.62789269690834
21000000 0.649927785918238
22000000 0.674626871825962
23000000 0.696513354796851
24000000 0.711525322937702
25000000 0.719357443503748
26000000 0.72165596975198
27000000 0.717292240094268
28000000 0.700515982566906
29000000 0.666735302212596
30000000 0.622195085201588
31000000 0.586306204299649
32000000 0.58210272837144
33000000 0.620117458156085
34000000 0.670081360123458
35000000 0.618573813041801
36000000 0.340066829663192
37000000 0.0333257008178258
38000000 0.0360078929738661
39000000 0.0501485477975535
40000000 0.000898049330172662
41000000 0.00105180161985375
42000000 -0.000906518954565055
43000000 0.00180378899769266
44000000 -0.0137424193879704
45000000 -0.202340222598285
46000000 -0.0955731235655748
47000000 -0.00879824166864697
48000000 -0.0139570128141829
49000000 -0.00236456973937882
50000000 -0.0150719843382415
51000000 -0.0176112968139514
52000000 -0.0160224962723213
53000000 -0.00411959470796738
54000000 -0.00801548024092911
55000000 -0.00692836157904678
56000000 -0.0164551398024357
57000000 0.0355285573451098
58000000 0.032557845152012
59000000 0.0166615541523862
60000000 0.0418228435456585


==> anc/plato_BW_split5_1.dat <==
-60000000 0.0371092229913348
-59000000 0.0146248439524267
-58000000 0.0334777488766596
-57000000 0.030132923600272
-56000000 -0.0143093893346153
-55000000 -0.0092647179524208
-54000000 -0.0054994843373599
-53000000 -0.00611531683422001
-52000000 -0.0166530734628857
-51000000 -0.0173297046039788
-50000000 -0.0154252907075169
-49000000 -0.00273301442325934
-48000000 -0.0133986215891951
-47000000 -0.00833958056116862
-46000000 -0.0976146551915587
-45000000 -0.196097229969455
-44000000 -0.0119371162896389
-43000000 0.00185648371650128
-42000000 -0.000795633328606441
-41000000 0.000774042117265227
-40000000 0.00185689729038056
-39000000 0.0531217272644116
-38000000 0.0308512702178929
-37000000 0.0436467472177524
-36000000 0.36332391259381
-35000000 0.628515790426714
-34000000 0.665565462593777
-33000000 0.610460782668032
-32000000 0.57282108737182
-31000000 0.579230291822018
-30000000 0.617607241694532
-29000000 0.664231633818773
-28000000 0.699372896797054
-27000000 0.716834139942018
-26000000 0.721469217569325
-25000000 0.719256830031601
-24000000 0.711433400106836
-23000000 0.696393539096085
-22000000 0.674474909686998
-21000000 0.649769167243341
-20000000 0.627762075668107
-19000000 0.61187896186224
-18000000 0.60197428844279
-17000000 0.595398840441842
-16000000 0.589528812776878
-15000000 0.583965983794781
-14000000 0.580911486169936
-13000000 0.583594918066868
-12000000 0.594044330029998
-11000000 0.611652458619143
-10000000 0.633228741604385
-9000000 0.654410301324348
-8000000 0.671629108376369
-7000000 0.683462977365115
-6000000 0.690624312758814
-5000000 0.694871432723964
-4000000 0.697789668041526
-3000000 0.7001789107621
-2000000 0.702133348221949
-1000000 0.703439777555787
0 0.703898688444742
1000000 0.70343977755579
2000000 0.702133348221954
3000000 0.700178910762099
4000000 0.697789668041524
5000000 0.69487143272396
6000000 0.69062431275882
7000000 0.683462977365109
8000000 0.671629108376372
9000000 0.654410301324355
10000000 0.633228741604382
11000000 0.611652458619137
12000000 0.594044330030006
13000000 0.583594918066863
14000000 0.58091148616994
15000000 0.583965983794779
16000000 0.589528812776882
17000000 0.595398840441851
18000000 0.601974288442799
19000000 0.611878961862252
20000000 0.627762075668116
21000000 0.649769167243338
22000000 0.674474909687003
23000000 0.696393539096091
24000000 0.711433400106837
25000000 0.7192568300316
26000000 0.721469217569319
27000000 0.71683413994202
28000000 0.699372896797055
29000000 0.664231633818769
30000000 0.617607241694527
31000000 0.579230291822008
32000000 0.572821087371821
33000000 0.610460782668037
34000000 0.665565462593778
35000000 0.62851579042672
36000000 0.363323912593819
37000000 0.0436467472177556
38000000 0.0308512702178945
39000000 0.0531217272644128
40000000 0.00185689729038131
41000000 0.000774042117265991
42000000 -0.000795633328606029
43000000 0.0018564837165037
44000000 -0.0119371162896358
45000000 -0.196097229969451
46000000 -0.0976146551915555
47000000 -0.00833958056116531
48000000 -0.0133986215891882
49000000 -0.00273301442325577
50000000 -0.0154252907075158
51000000 -0.017329704603979
52000000 -0.0166530734628871
53000000 -0.0061153168342211
54000000 -0.0054994843373618
55000000 -0.00926471795242184
56000000 -0.0143093893346154
57000000 0.0301329236002715
58000000 0.03347774887666
59000000 0.0146248439524266
60000000 0.0371092229913339


==> anc/plato_BW_split6_1.dat <==
-60000000 0.0417162135496055
-59000000 0.0166294631571311
-58000000 0.0325444494968081
-57000000 0.0354801357391893
-56000000 -0.0163761296167724
-55000000 -0.00698616329063621
-54000000 -0.00790809556934238
-53000000 -0.00420931781717247
-52000000 -0.0160710277514141
-51000000 -0.0176039933756728
-50000000 -0.0151428895229539
-49000000 -0.00245134449239175
-48000000 -0.0137650352497445
-47000000 -0.0089741336512546
-46000000 -0.0947292772893488
-45000000 -0.202578997601279
-44000000 -0.0138895406759798
-43000000 0.00181838331336405
-42000000 -0.000904785723860458
-41000000 0.00105550194118456
-40000000 0.000886454419953375
-39000000 0.0501142606372391
-38000000 0.0360308140146462
-37000000 0.0333395516612939
-36000000 0.340254681389911
-35000000 0.618740212804732
-34000000 0.670001361546073
-33000000 0.619831808496602
-32000000 0.58172887231417
-31000000 0.585935404364763
-30000000 0.621891471224142
-29000000 0.666535106206008
-28000000 0.700418057849658
-27000000 0.717265782086573
-26000000 0.721664226860378
-25000000 0.719375115154844
-24000000 0.711540824920385
-23000000 0.696523290975894
-22000000 0.674631044443423
-21000000 0.64992736573499
-20000000 0.627890080812452
-19000000 0.611960501916098
-18000000 0.602017936321419
-17000000 0.595429147112872
-16000000 0.589568767763656
-15000000 0.584023853701101
-14000000 0.580980297295518
-13000000 0.583661799454227
-12000000 0.594100245822857
-11000000 0.611695693680394
-10000000 0.6332620323865
-9000000 0.654435739091443
-8000000 0.671645448223624
-7000000 0.683467071995696
-6000000 0.690614455182816
-5000000 0.694849193902439
-4000000 0.697758999781392
-3000000 0.70014390905716
-2000000 0.702096696034205
-1000000 0.703402650851906
0 0.703861467955302
1000000 0.703402650851905
2000000 0.702096696034207
3000000 0.700143909057165
4000000 0.697758999781399
5000000 0.694849193902442
6000000 0.690614455182823
7000000 0.683467071995702
8000000 0.67164544822363
9000000 0.654435739091441
10000000 0.633262032386506
11000000 0.611695693680402
12000000 0.594100245822861
13000000 0.583661799454232
14000000 0.580980297295524
15000000 0.584023853701107
16000000 0.589568767763665
17000000 0.595429147112877
18000000 0.602017936321425
19000000 0.611960501916104
20000000 0.627890080812458
21000000 0.649927365735003
22000000 0.674631044443427
23000000 0.696523290975899
24000000 0.711540824920386
25000000 0.719375115154851
26000000 0.721664226860383
27000000 0.717265782086577
28000000 0.700418057849662
29000000 0.666535106206012
30000000 0.621891471224146
31000000 0.585935404364759
32000000 0.581728872314168
33000000 0.6198318084966
34000000 0.670001361546075
35000000 0.618740212804734
36000000 0.340254681389909
37000000 0.0333395516612922
38000000 0.0360308140146436
39000000 0.0501142606372374
40000000 0.000886454419952069
41000000 0.00105550194118398
42000000 -0.000904785723861385
43000000 0.00181838331336391
44000000 -0.0138895406759815
45000000 -0.202578997601283
46000000 -0.0947292772893503
47000000 -0.00897413365125533
48000000 -0.0137650352497463
49000000 -0.00245134449239242
50000000 -0.0151428895229551
51000000 -0.0176039933756733
52000000 -0.016071027751414
53000000 -0.00420931781717235
54000000 -0.00790809556934239
55000000 -0.00698616329063643
56000000 -0.0163761296167717
57000000 0.0354801357391885
58000000 0.0325444494968089
59000000 0.0166294631571308
60000000 0.0417162135496072


==> anc/plato_bandwidth.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  1
    conjugate_fid       false
}


proc pulseq {} {
    global duration shp Nrep
    reset
    pulse_shaped  $duration $shp
    store         1
    reset
    prop          1 $Nrep
    acq
}

proc main {} {
    global duration shp Nrep
    # load appropriate pulse shape (5ns discretisation)
    set shp             [load_shape plato.shp]
    set duration        [expr 0.005*[shape_len $shp]]
    set Nrep            15
    
    set fid [open plato_bandwidth.dat w]
    # loop over offsets
    for {set g -60e6} {$g<=60e6} {set g [expr $g+1e5]} {
        set f [fsimpson [list [list gtensor_1_iso $g]]]
        puts "[format "%.0f" $g] [findex $f 1 -re]"
        puts $fid "[format "%.0f" $g] [findex $f 1 -re]"
        funload $f
    }
    close $fid
}   


==> anc/plato_bandwidth_timing.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe prop_split
    split_order         2
    sw                  1e9
    np                  1
    conjugate_fid       false
}

proc pulseq {} {
    global duration shp Nrep
    reset
    maxdt           0.00125
    pulse_shaped    $duration $shp
    store           1
    reset
    prop            1 $Nrep
    acq
}

proc main {} {
    global duration shp Nrep par
    # load appropriate pulse shape (5ns discretisation)
    set shp             [load_shape plato.shp]
    set duration        [expr 0.005*[shape_len $shp]]
    set Nrep            15
    
    set ttot 0.0
    set fid [open plato_BW_split2_4.dat w]
    # loop over offsets
    for {set g -60e6} {$g<=60e6} {set g [expr $g+1e6]} {
        set f [fsimpson [list [list gtensor_1_iso $g]]]
        puts $fid "[findex $f 1 -re]"
        funload $f
        set ttot_new $par(tcalc)
        set ttot "[expr $ttot_new+$ttot]"
    }
    puts "split 2 -- [expr $ttot/1e6]"
    close $fid
}   


==> anc/plato_buildup.in <==
# spinsys defined in an external file
source DNP_sys_1.spinsys

par {
    proton_frequency    14.8e+6
    crystal_file        rep2000
    start_operator      I1x
    detect_operator     -I2z
    method              DNPframe
    sw                  1e9
    np                  5000
    conjugate_fid       false
}

proc pulseq {} {
    global shp duration
    acq_block {
        pulse_shaped $duration $shp
    }
}

proc main {} {
    global shp duration
    # load appropriate pulse shape (5ns discretisation)
    set shp [load_shape plato.shp]
    set duration [expr 0.005*[shape_len $shp]]
  
    fsave [fsimpson] plato_buildup.fid
}   


==> anc/rds.in <==
spinsys {
    channels            1H 14N
    nuclei              1H 14N
    dipole              1 2 -7000 0 0.0 0
    quadrupole          2 2 3.0e6 0.8 0 0 0 
    quadrupole_x_dipole 2 1
}

par {
    spin_rate         50000
    method            direct
    sw                20000
    variable tsw      1e6/sw
    proton_frequency  800e6
    np                4096
    crystal_file      zcw986
    gamma_angles      16
    start_operator    I1x
    detect_operator   I1p
}

proc pulseq {} {
    global par

    maxdt [expr 1.0e6/$par(spin_rate)/24.0]
    acq_block {
        delay $par(tsw)
    }
}

proc main {} {
    global par

    set f [fsimpson]
    faddlb $f 15 0
    fzerofill $f 8192
    fft $f
    fsave $f $par(name).spe
    funload $f
}


==> anc/rep3_112.cry <==
112
100.1354642078464    151.975544973721     44.26385701368898    0.009168535719782553
174.1332944075506    45.85849737466632    83.4564441962946     0.009260603480617099
62.84153884068824    68.34769436304288    40.80527376193729    0.009066108650623413
159.6143321705268    138.135242778427     55.63423308435821    0.00908398942683384 
-13.34906879399713   77.53617250035326    46.8295431865674     0.008939717162069287
158.8154423095102    103.3143092189589    -179.430700204607    0.009133795772930229
-41.45890158980244   79.78497588593812    168.556074713746     0.009342344229597847
26.74067523228979    67.41724400310162    7.212082369331354    0.009041092751953993
-118.1800445070201   137.6315357864146    153.5008142883476    0.008703744722526203
61.71051261930724    155.1331710875385    -76.77726073436007   0.008641729575799596
-122.9732550639538   123.1619974304705    -69.75867056624011   0.008916245783749652
112.9250282242873    73.35601123272494    71.18835995618694    0.008459025228201055
97.30920648163809    67.46920223797933    -30.70321357547191   0.008935259853532851
-175.430605943146    83.85377564733159    23.61619141873248    0.008959031054793938
-52.76291918230005   103.3419075381233    -79.47920500293532   0.009067331911238865
108.0777710708928    88.21115435227657    133.6268409251502    0.009048995092386158
134.186697005548     48.68437408576169    132.0528605470826    0.009218058585523683
27.6024223006625     94.28321352842865    -137.714656522468    0.008792175301653365
159.4060342698746    103.4231305030766    -9.150766154634146   0.008865079990284186
114.9228637945002    36.0959050107234     -65.7238166562193    0.0088361547797278  
-23.4229939718636    28.09901378534253    116.5930435129274    0.009262373289279693
149.4187418356275    83.23689172459291    -116.6460498575161   0.009199118432212695
-122.1686699218822   162.228786312215     -43.81737897711531   0.009049525186836419
-97.32317848029702   124.4088897764323    147.9523764270456    0.008926701342350643
-44.70049051293253   130.456242353257     144.8918206087271    0.008680079794996527
-10.48861101494183   51.2134948745638     -113.2544011619946   0.008898299943641334
126.3362945357556    111.3958150165748    19.05587533200648    0.008897901328952171
107.9310090653543    109.854100811692     110.038936356078     0.009257078085570681
48.69693573891925    113.1486999119244    -47.62063884457969   0.008730241465314993
67.96168427802266    46.26945613769632    -133.1172729053947   0.009377736849882161
148.9524237396757    111.699383815626     -36.74386818863044   0.009047274773488469
73.4036735662867     104.0883050356218    -96.77656506004976   0.009005896786902768
-41.06318176859804   98.71116042601538    -50.3589731968505    0.009027605904291074
-124.4056825323857   119.1812111193628    7.906737582348454    0.007414764359519243
-101.1674499249954   71.19767699731609    -124.972183878863    0.008941871430553335
13.50369599528118    102.4636556538342    -153.3769260537037   0.008983366562344185
-10.59762100580079   59.29669678723734    81.61580161145626    0.009059070828995989
-94.71256352011477   102.2338261187439    -44.12185439549189   0.009146004967857   
-122.4619664488328   16.52658024720327    91.71617968819865    0.009069113060692875
-158.86188985935     103.3182149469466    -120.3218818452581   0.00891641856973795 
-10.02485288613793   68.68818007698366    149.7062246229894    0.009065854423192889
138.6000642725984    150.6539012118016    -144.4533723296101   0.009126675833778942
-91.38655767876369   42.95347545247807    22.16540040688734    0.008740623251277798
-71.60973257806404   87.20524509070059    50.1505401006131     0.008743882430665362
-116.3514912693856   73.14565547685497    104.9855367727769    0.009207317249951334
21.84504627946868    99.73091566198879    -59.80821666087093   0.008802164168312986
176.1385366682944    106.0603093417548    109.4807881633693    0.008149936825766181
91.57545925182501    98.60229341862012    -82.74075052329219   0.008889549071650113
-6.850136989792468   125.9784714284826    35.33621222383416    0.009123796521757446
-25.54068917455404   143.412288269866     82.61188505539994    0.009128993145823413
135.4350460615621    144.7138042856809    -81.15824955343888   0.008831200113503012
-51.81490151407509   89.28989563216935    102.5417620666116    0.008964387159757607
83.39185695567335    169.5687063804544    -126.3630716185757   0.008953517325078217
85.85972056703653    100.6913179836234    -13.34147936652616   0.00902790769812171 
-90.4941016015427    80.98089709032701    119.8975826242716    0.008902990741689244
175.3266202432034    39.25179309265653    -86.89288230074924   0.008950139586572032
166.4380884123268    73.08612006721138    176.4240900784051    0.008789689177020757
7.402186085041719    167.0277071193869    -51.40370352314655   0.009353690886391191
130.129263192324     127.8718300196084    177.483274980967     0.008966806549323608
-81.55415795533445   12.77296633516743    -127.1979118321853   0.008682490249378533
-34.79548723567748   115.3812858278363    -133.5458806295648   0.008828739903503692
-73.34033826422136   37.79307831433553    -14.62799126385907   0.008803053146888631
-11.05727275072877   141.8746125125942    162.0245572632236    0.008886358344963987
173.5955857017307    38.72644548938644    146.4504518084138    0.009206515861583596
-76.07555731118151   71.24181953271774    -105.106361281335    0.009014848954040873
-75.02911287761415   84.42400587015817    30.17218020168629    0.008517543489181423
-69.36850012635453   88.80069530909202    -168.6282335582226   0.009256272580012877
115.8639807654453    171.4984249148812    -23.02168039027604   0.008871530493924444
23.83099259651137    69.30759221601498    125.4480269882643    0.009226963242665337
57.02130206599606    66.41262710547771    75.2212908249446     0.009252717676714478
136.1351297682492    22.63312838183567    14.89934881941163    0.009222594684873374
47.24233037420105    115.9421203387754    88.37316793976659    0.009042054433104754
-156.3351143705538   75.45521488941705    -52.60083164957521   0.008834872961331274
-30.01003080329748   84.38615623859104    -15.32194363616221   0.009068299741197564
169.5471686073838    27.79576193662646    37.05385581965397    0.008757186012316948
144.0419606218299    115.4305474206138    -103.9988989784556   0.009160609776233133
93.95396644352203    72.53493313434254    -152.3040876388803   0.009114614512457486
58.47635328456307    39.27261618922771    163.2575026852453    0.009095162214916096
-125.6729217254787   133.5771999261536    61.24164374376912    0.008891494428829999
76.66826635997394    103.0483481234344    -168.8163232829149   0.008904069465590669
-176.1071832009691   74.16839301582571    -63.7249920326048    0.008697128659810652
-39.84076236187974   40.93054124716775    -138.2553979277712   0.008869915834564973
54.31047547230322    49.20616604933177    151.7854119302492    0.009064684039390513
125.8461967833938    53.66688135012004    -114.4272193130429   0.008850241776159059
-114.9487821780593   37.54247283568822    -28.15681822793517   0.009052949142758841
-16.36373145052821   123.1593243422806    -107.564615141728    0.008667982426013016
125.0341542107272    158.13445613541      129.470699298968     0.009092063198683003
19.66346510423111    21.31583980746447    8.27275146790139     0.008932335171888874
-121.40959345148     65.4955420639006     -32.92491363290961   0.008922854739217253
116.5632649364271    44.87700155928025    -0.8235904484416134  0.009045651671146984
-131.3814378448587   120.9660990883106    -4.202480853244514   0.007522573106193866
-92.17006838610413   141.5593633810215    -119.6853466892508   0.008805312687489108
-155.1595325152129   72.27695483922649    57.557968301486      0.00883044687993606 
-102.3367545945083   166.473206173936     -95.92717071410777   0.008838659460332805
-102.328476431732    26.55037635222617    -173.4665457706376   0.009007372983925316
-4.528603300785318   42.63447531941552    -90.51319379429088   0.009111388713477433
-123.3538705150369   53.17189698438616    172.1982375560286    0.009025341395149026
54.57919178309592    114.8498022931403    168.3985770540835    0.008813763268447752
58.59379450122182    125.5002116086808    36.83922560336486    0.008944679210119051
-26.98065660129198   127.459277126446     91.08593168168234    0.009139867440344191
54.22921587715847    37.34344510713581    -79.9636846721093    0.008900804918396224
129.7781633632154    81.5566540748633     54.52735141091499    0.008565392701773745
-145.6144727959514   72.39605532558026    170.2738824054651    0.008958028700340199
-41.75486132214835   136.2879327961001    3.249444236050084    0.008788166522512911
-134.0857784403456   111.5355629561096    73.99590892991029    0.00879560194783903 
44.39479734280277    114.0737872438076    123.6939065239769    0.009006642216004728
-67.27825759492342   22.50783059380769    76.38958324853863    0.008966752512574731
23.72132549766628    112.8077355186211    4.49807059776446     0.009043430060684603
11.99941661745705    59.2135200703539     -43.38236022077897   0.009055305219792842
177.5123473890632    108.4784934758211    121.7697128224216    0.008024464805051215
-139.4600434209925   88.19190524582496    -128.4369084334899   0.008784212261675741
-129.0178257117194   120.5281984419265    -168.6290147941468   0.00914940995771712 


==> anc/shape_oc_initial.dat <==
31957442.4894379    -4.27404861262645
32000000            -6.78202890632305
31998606.0148436    -7.93075603444182
31877919.7978521    -8.44664854666366
31682287.5675026    -8.32759890502926
31463603.7927394    -7.2404510199456
31311114.0234222    -3.33130991404044
20222564.9607153    -3.53520923602843
7685802.17460973    -3.26885030852931
789588.386625434    54.5142557499533
3302471.62672317    139.717044362743
25068510.3373082    172.209871109119
27481493.9630469    172.657054380511
25250134.2188636    170.728235722178
23214513.2212744    168.252589546998
21485674.9647708    165.215653527394
17341807.7344187    157.632952830186
15181321.7670882    146.107684135064
18990827.9242687    144.21118237783
28464805.8425915    150.415550980035
31999016.3814229    150.561620162025
31999000.033698     151.397397900264
31999232.2489808    153.169391188157
31999645.043832     154.459776498776
32000000            155.838627015234
32000000            157.642478258701
32000000            160.100103034134
32000000            163.845082915392
31999968.5568881    170.448092532534
19627008.5057139    -175.110704015905
31242938.2928043    2.24958498723615
32000000            12.3579083624253
32000000            15.0113522277716
32000000            14.4290747577455
32000000            12.6393694692078
32000000            10.6799786187225
32000000            9.07462160583345
32000000            8.04671994950632
32000000            7.65749463152889
32000000            7.91824872039565
32000000            8.88368736635583
32000000            10.7178707802784
32000000            13.6996647125217
32000000            18.1021119846857
32000000            23.9326503214578
31979691.1179763    30.8644290393789
29832831.2424209    38.0119386773113
27716712.2150648    43.5455848848903
26438937.0565863    46.4181334085167
21012627.5270785    114.718953038512
31999782.5823298    153.94070612562
31999443.1604661    158.97515697282
28854809.5138532    158.04225512325
8845246.03971577    92.7906608481789
21008318.7900676    23.5191028306642
21091486.7892378    24.4301758035109
21439628.5395426    26.325494217638
22252946.4674471    29.1454363748432
23671898.1530862    32.3871013399652
25684889.9939528    35.3371419028559
28080408.502097     37.3294599817844
30268289.6098436    37.4782006887073
31625439.2340527    35.6889869521162
31767919.0915348    32.6153921152107
28232572.2989687    29.7590484737226
18583399.6043395    30.8816172936417
5771488.5294041     63.2183291052822
16342128.6429513    172.591724249823
32000000            178.962587957147
32000000            177.226802784233
32000000            175.939914179235
32000000            174.612794211925
32000000            172.245679330283
32000000            167.410348964432
32000000            157.394766892905
30135191.1805209    75.3358691210855
31885871.6188293    27.3989456979128
31999288.0329428    11.0992649009367
32000000            3.52435719659932
32000000            0.406224730324011
32000000            -0.725214980187703
32000000            -0.992714867421246
32000000            -0.852238083854566
32000000            -0.445100888345061
32000000            0.210051800839661
32000000            0.972040046423212
31999287.0989906    1.04548758077611
31459587.8501836    -1.86878984634049
29767853.1863454    -11.5562807319055
18440788.0258556    -42.0639683432386
18287389.0575552    -134.95183890859
14518477.6021321    -134.840086934318
20729366.0962864    -29.0451190939773
32000000            -16.7037542615424
32000000            -19.5226601656638
32000000            -20.7443369468937
32000000            -21.7499128479686
32000000            -23.0481571800216
32000000            -24.724630491526
32000000            -26.7077324375045
32000000            -28.8401036195003
31999697.1783212    -30.9051433076846
31999053.4602398    -32.8429641312664
31998446.8746337    -40.6454314933364
19759459.2047097    -83.2747563359851
15788951.1333689    -105.180773043308
12316882.5756992    -79.5216673843129
14497920.3476068    -42.5387522169162
26633533.0594344    -16.688484328578
30983982.0519159    -9.29113901772093
32000000            -3.19114024671547
32000000            1.73948309625579
32000000            5.64085543438136
32000000            8.99786539793897
32000000            12.3709564152375
30821400.9133371    18.108930278893
31888415.2264492    164.280543489216
31998915.7942523    166.542873007747
31999804.7453885    168.472989271858
31999954.1918431    169.413686294733
31999981.5257794    169.125600164137
31999883.4189582    167.464457354465
31999693.2596178    164.282910439626
31998388.3209589    159.621335224271
31908899.8529551    154.117725716754
31833256.4564186    149.10521604665
23868552.6581055    136.236414965286
16369280.4199661    69.0013319069026
25556252.7948469    36.398887103685
31368040.7948804    28.9884340986957
30492899.0939627    27.7151916058586
30100283.5499058    27.9274639254075
24745322.0955097    30.3325801958529
16342272.7436155    35.5299267833016
6514936.21147373    60.274641013103
13106803.1188765    8.76507287473372
14530136.5685228    -2.88953344248662
18513173.6535576    -8.31149972007076
21400868.7880301    -9.98887835322542
28739273.8166579    -5.90827953663798
30235090.3061992    -1.73019862631132
32000000            2.82368544868418
32000000            7.09223939876161
32000000            10.7032714359722
32000000            13.5693577794695
32000000            15.8381374839809
32000000            17.7892841136186
32000000            19.716380098894
32000000            21.8868608519847
32000000            24.6304008043799
32000000            28.6380094764873
32000000            35.8152470449062
22951654.4289804    56.2290068481708
31999447.1145721    158.172178056895
31999776.703335     164.360140320128
32000000            168.580404359186
32000000            171.400261711375
32000000            172.800467699498
32000000            172.765726071267
32000000            171.171616881305
32000000            165.005134114418
18607630.969687     111.527856748571
23283888.1252057    59.2838858839613
31999073.5759317    36.5231376512378
31999103.7452788    28.4081074388993
31999157.7434212    23.6021366856199
31999143.2286678    20.572069149916
31986928.9834642    18.9294173690929
31943636.9505651    18.366616771748
31822613.2313435    18.5369898093872
31671721.0728303    18.8864833257058
31524183.3145153    18.6052147394216
30602663.3105234    16.3624465746368
22826858.0418555    15.2146400907211
3285459.42461435    72.7913165026686
16463868.561109     173.568857205803
29200839.3014696    177.023388289692
31825001.6427928    177.504235858955
31648884.8356012    177.612557977418
27020989.1793323    178.278834637825
14638049.9010417    -175.583422282191
9816648.30296307    -160.622557703874
4720615.13229782    -102.100287323905
12949385.2688362    -26.4676466073889
25153903.1849089    -16.6912876138545
25535830.9888872    -18.847628745481
24492165.8026844    -17.8529336402998
23099517.9649472    -14.3027867639728
22193894.9032403    -9.39368791842029
22429986.6053139    -5.18775102813041
24091104.8425903    -3.73115176070914
27257432.6761518    -5.58295184898992
31890037.0954885    -9.71202537147888
31997500.2733469    -15.2150728823755
31997670.3619449    -20.9749862892156
31997960.7382352    -26.1993272491403
31998327.7510571    -31.3994629569386
31998784.6697377    -38.3475888674671
31999503.4582707    -53.6006467744692
24934626.3769246    -76.3169618514754
22540826.5470444    -111.316184261966
27886984.097775     -142.070549773776
32000000            -158.734923640728
32000000            -166.799257746166
32000000            -170.135967763604
32000000            -170.702081263629
32000000            -167.643243382985
22751507.7544012    -155.806122229269
15759603.8304244    -133.559323085965
12820081.8727937    -98.6838451435153
17294883.605147     -47.8673042643138
25417404.961258     -27.7710344852443
30498632.2012365    -17.8916790001551
27765117.719457     -11.6315713694731
25310710.2658984    -3.08347119780311
24114115.3170127    6.27799343143285
24331789.6641062    12.8880003863145
25585193.9474424    14.4444207302042
27456233.2709074    11.2047433048776
29598634.3396341    4.92901510568243
31886239.5732093    -2.52677910822513
32000000            -9.88887083892731
32000000            -16.9430470137154
24510726.0558635    -42.3095590114395
21268275.0780393    -133.587325033443
27977450.0148005    -154.820355907206
30679182.9591766    -166.533065344746
31196423.7139659    -174.56864801355
31793454.5028301    179.051015679962
18723645.9126869    172.3455208484
3429330.2826906     -8.1710445390554
15912453.6269167    -25.0029194207833
17825678.22144      -51.2814894472178
20394406.3853696    -105.086252392973
31841611.4274177    -142.365613537128
31494279.4178381    -145.919242314829
31235940.2794158    -146.732146228876
28732566.1539252    -147.399886810864
18903693.7723975    -144.580762779675
6649550.63456721    -93.2246005964339
31999784.7648855    -9.19579577618486
31999895.3867788    -12.1152960154951
32000000            -13.4753222464455
32000000            -12.4062270258165
32000000            -10.2951646768232
32000000            -8.33445301264572
32000000            -7.13420044234823
32000000            -6.78614249673998
32000000            -7.13782169175037
32000000            -8.0183027934513
32000000            -9.34034339167734
32000000            -11.1317583156612
32000000            -13.5673293746185
32000000            -17.054308807669
32000000            -22.3632795838436
24230924.7425455    -46.632828029675
31907927.1132102    -151.686513482862
31999383.0430013    -161.080898299032
31999975.8874248    -164.485992201579
32000000            -166.000493075226
32000000            -165.968760255881
32000000            -164.081570959182
19347187.8824101    -153.740141151362
7379208.29081556    -99.4085173891792
12761981.7209873    -29.2076346333218
20389575.2857476    -14.9093937769584
26282824.8127898    -9.27813187557942
30372107.8514319    -5.990905935628
26654370.6929972    -4.09623949257189
21498790.690009     -1.090837281388
13274488.4854642    5.28773120561838
14761284.1912935    10.0955701355189
13631957.1826036    13.9925756820122
8690818.90114153    22.7944184653804
3582152.05100727    124.797190025224
15093836.4599395    171.748249623254
28020843.7443975    177.7835062713
32000000            -179.749913736052
32000000            -177.772634941426
32000000            -175.651710055193
32000000            -174.157800158606
32000000            -173.6260347287
32000000            -174.863618569666
15620348.1585964    -176.843907637294
28891339.9545676    0.512123319328685
32000000            -2.58713047020602
32000000            -3.97483777744738
32000000            -4.41128224117629
32000000            -4.40375104766078
32000000            -4.25804539327705
32000000            -4.18405938839655
32000000            -4.33630811698985
32000000            -4.81568938673711
31082304.1543191    -5.62883291046764
29912279.2377754    -6.5895632739895
28711176.2476448    -7.40694246012102
27553621.7082241    -8.32715985226888
6054709.25037279    -124.658735731719
29929682.9200143    -171.70313174706
27234443.9164301    -172.109638318007
3812804.27692383    -74.0260616378095
16127952.4133596    -15.2458246489901
31652264.5837479    -9.31124663414687
32000000            -8.82947882226689
32000000            -9.43818530041747
32000000            -10.5873131381545
31946074.3311905    -11.8375589079865
31423634.224179     -12.8303356321624
31001667.4315663    -13.2804960254495
30459189.7684033    -13.1599953545314
10584449.7649273    -34.5439486487525
19853197.4325606    -162.425048840483
27958888.6401879    -165.82226857859
8193844.7054204     -115.877185074573
26680601.511749     -13.6171043066508
27602957.4166143    -8.78100632333384
29584153.4447972    -5.05956128222477
31893858.5800096    -3.01437897180811
31999626.3874395    -2.30433629582574
31999757.2838566    -2.38669451313433
31999846.5517265    -2.77248009676996
31999911.121278     -3.15108403559639
31999942.5796258    -3.45068036434467
30507037.0612448    -175.343386569228
31999931.0808196    -173.747397608852
32000000            -174.105181980083
32000000            -175.044249494877
32000000            -175.884778467336
32000000            -176.40030080629
32000000            -176.474750490677
31999794.0949083    -175.848820988907
31999225.3330521    -173.951435870174
31998185.7535902    -167.149533856544
26492500.817595     -17.3894277412849
31013486.5416958    -8.2699418569938
32000000            -4.86079612121855
32000000            -3.77253033119292
32000000            -4.06632220364322
32000000            -7.11241598101281
32000000            -13.6358604679437
28218153.4556327    -21.3525960548494
32000000            -21.7246392610922
32000000            -17.2321901249671
32000000            -17.6652290204811
31999964.8555282    -16.8874522461536
32000000            -14.8297843137999
32000000            -11.9757347697438
32000000            -8.7293553131929
32000000            -5.35682046521555
32000000            -2.05639496729099
32000000            0.949491845580325
32000000            3.43612582198743
32000000            5.012644521944
30555476.0070766    5.3593937140893
29189620.2739576    4.33708105517366
22607376.6825037    2.84529329763632
12692348.6537048    -0.918952955244852
6587597.5314747     -10.5821319845033
3742155.50227469    -153.628745175817
31998844.2427744    -173.886070863226
31999083.1554883    -170.144175902887
31349406.7587865    -168.900898381602
30436836.5066987    -169.91027325092
28099529.9948146    -172.360210817329
21996884.5410341    -175.555086395316
18787989.8613289    179.868969999481
13080013.059916     175.053399224677
14038676.6863235    9.78601305643068
30285262.4274133    8.36758236578499
26666321.6978481    13.0457186277745
25548504.3596171    14.9028474168995
26502715.1904064    14.0659224569092
25580021.5704453    13.1944305090621
28493585.5543701    10.1627311352695
32000000            7.47869125075599
31999709.2746917    5.65878051139225
31999289.6532153    4.85708521413431
31998868.1621275    4.39756036102639
30019889.7580606    4.3341592817984
27188184.2427514    4.83907187762003
24072885.9860861    6.09415620768304
21193382.8838768    8.15045968121768
10179179.6424697    25.862860731566
32000000            171.488765129884
32000000            173.864303892318
32000000            174.161932716014
32000000            173.88610559077
32000000            173.226701766593
32000000            171.723586640847
20829030.925042     159.161235827442
11313750.9776837    45.5005638858513
31629467.1887284    15.4081708249052
31998550.5660681    10.8233231164586
31999190.5825228    7.63499813855431
31999758.9966989    5.17736876640556
32000000            3.35852419007294
32000000            2.1898660475459
31999896.4173925    1.71448333418654
31999523.2841133    2.0034736689385
31999073.376558     3.18916695734014
31993235.8485203    5.26755467209016
27823151.2236764    10.2181680025319
16821953.4885419    21.8924936833361
11856310.6500188    39.154137879429
9503201.79713572    61.4458707094446
10762180.4038732    53.5804879196207
12783717.1348006    39.9850728646206
10089598.7785666    45.0201506703027
5839584.53492229    93.1799866507062
13162513.5894213    159.372754224814
20259848.5553505    169.444281820463
24994205.8417924    173.307005656729
31246243.1528849    175.845204034193
28651117.2554431    175.532624168961
2562360.74782347    49.7800111833115
8285786.06435535    9.99808774889642
16792150.5997305    4.39234650655819
30258259.174407     2.64601391442639
31477651.539381     2.52434576834783
31878456.5547913    2.15927454284529
31999748.7738183    1.52191443486828
32000000            0.700625749807758
32000000            -0.294306319453602
32000000            -1.5089955757389
32000000            -3.02874990003327
32000000            -4.94613249359475
32000000            -7.51229680581079
32000000            -11.412246510592
6745777.23872038    -102.993497600125
24296306.8898055    -167.928321304315
28710142.9218595    -174.263164912487
28390748.5118811    -178.430477072023
27410439.0487555    178.436580836205
25388973.4598995    174.810547112471
12234737.5210619    163.587403435629
6594446.44166556    39.0674034585993
24445425.5492654    10.558707965279
29771174.2839234    9.05436209633459
30061956.2284513    9.73639660353853
30149851.8595286    10.8203529709725
29597498.595171     11.974434926996
28714771.5787727    12.5127116542237
25868003.6490041    12.7761474208516
18785663.0199754    13.8276063570314
11111198.5065791    161.929716894521
31999828.0725867    174.288596271612
32000000            172.876221333706
32000000            173.025199978392
32000000            173.678471207513
32000000            174.369510471872
32000000            174.776585384059
31976678.2070018    174.639118239159
31839891.2826717    173.776615624083
31703065.0332244    172.157805626899
16395997.1636417    156.894720489649
26364900.7270761    14.986126965361
31713784.4315731    10.31910455759
31731080.2476575    8.8306184816447
31610230.6522739    7.44050248386883
31405278.6942926    6.07300999762847
31185986.3474862    4.64009239127225
31017566.469929     3.08971376392418
30959802.7342364    1.46282904566249
31061877.8293338    -0.374940231581672
31315009.7727207    -2.28251269542139
22444049.9798358    -5.6132581143947
15920493.9069013    -9.44679079077808
15368729.1721326    -10.0282472491535
16005530.7357222    -8.89224498212997
21410123.5742758    -5.47548768669257
30581261.1082378    -2.80922109410896
31997482.7365018    -1.45034735181432
31997235.0180448    0.0419817268045984
31996783.362976     1.91496970758504
31862620.4645042    4.28141046604518
31749829.4741596    6.96837488752932
31701148.7600792    9.78959698458717
31673710.2184726    12.4724155514707
20360391.4669392    22.8749214890112
15067052.08186      34.1021739366864
9871502.34441054    60.0770007738456
9638444.0672649     117.937928382952
18618935.9776186    152.115664683892
30253222.6837727    161.924460649494
29339282.007007     159.881977064431
27598011.9599671    158.094412543808
26823080.7317138    157.797563776475
26882439.5742776    158.768408385661
28058937.4176769    161.020363878602
26437702.7059327    162.45560572015
24131463.2188853    162.33489347575
17825039.442585     19.7131885468972
26797991.8537946    9.48702291859215
31999742.9885786    4.36984585222307
31999765.7600675    0.910561649764946
31999823.6376928    -1.39917520445491
31999896.0953743    -3.00588693587619
31999965.1902464    -3.96286417329605
32000000            -4.30087767348702
32000000            -4.08019864201649
32000000            -3.34427954055567
32000000            -2.058702822284
32000000            -0.0361823399875018
32000000            3.17379390095874
32000000            8.32139556009934
31904771.3628261    15.5239258347054
31999688.3967582    162.607609076107
31999867.8885994    163.648154004561
31999954.7025925    164.862236587966
31999938.7262848    165.23434754225
31999814.875663     164.994462467325
31999600.7507046    164.367950011013
31999351.7700987    162.916792854335
20915926.4231882    64.1470331782827
29573537.7919939    33.9057425244854
32000000            23.1785966651143
32000000            16.2610340964095
32000000            11.0894002853046
32000000            7.3146803380468
32000000            4.7152847087293
32000000            3.08688163717685
32000000            2.21756019939449
32000000            1.88224865431765
32000000            1.9646031981841
30410582.6229922    2.73484609917257
28936525.1649801    4.0242905397303
28659904.7334466    5.1974729252573
29389595.5313026    5.93771868210694
31072412.839794     5.88000561956635
29838658.6017505    5.93964817871825
29852116.2109771    4.38152650766863
7268244.65030958    13.4678124075575
16582229.6540184    171.956621169503
12273728.5022209    164.08034379763
10728758.4080351    157.522647710772
12637143.3245544    156.982035716362
17662250.7537984    159.194460530284
13863160.4967726    32.1924901129961
29154371.5593085    15.2551751507959
28530529.336543     16.3843315378045
30162413.2281242    17.3528009035521
31999785.1984564    17.5377301780061
31999757.714915     16.9959100858761
31999675.7905124    15.4317311548291
31999498.7052383    12.0984543692147
31999176.1603902    6.27345670636641
960610.550039661    155.363117090989
19687576.6534355    -176.308856984615
31355214.2662916    -173.875440148447
32000000            -170.507161962889
32000000            -167.739880959837
32000000            -166.542245864481
32000000            -167.207230384459
31999863.6530128    -170.627013968498
11327461.7616171    -166.061910333809
30281706.1793952    -4.67079636943676
32000000            -3.64858259159638
32000000            -4.44463862180298
32000000            -5.39319197337118
32000000            -6.65369716052647
32000000            -8.37423440762908
32000000            -10.6240786133068
32000000            -13.4997578458472
32000000            -17.1456531324466
32000000            -21.7762661155
31863517.3447128    -27.76410000343
31708390.7177173    -36.8252651716575
31592838.2632886    -52.0131346034226
27524395.4250541    -66.7274169290496
23488786.6478962    -79.9126749499588
20338483.5069939    -88.4674771881896
17782133.1099273    -74.0988369758182
19136157.2274085    -44.5797232861626
26196064.764261     -20.6016108979051
26997891.805722     -9.60642771051634
27754392.5399744    -0.993567539751838
28223262.645691     6.23688595143081
25884739.6024425    12.6211797894704
22299443.3269235    18.2073784933626
20151561.4039596    20.1747018921479
18657897.0597297    17.750452389409
16958715.1884321    11.3107445856305
18910245.3244301    0.699732797377462
23759424.1444965    -7.5577437821729
16180891.6125175    -23.3378644124275
9647604.97543384    -84.4471018055796
22910696.7906672    -146.679805127354
26102655.4428413    -145.871482642427
28981152.5515052    -148.246109120311
32000000            -153.930417446668
32000000            -159.20467073059
32000000            -163.849265133127
32000000            -167.955088055966
28213105.6982739    -171.092494607266
14102646.7100414    -172.934293540948
5602571.77407516    4.19237544098176
31998959.0536638    -0.991308790253091
31999927.1185039    -2.31104055597394
32000000            -2.69579518011207
32000000            -2.3409359545627
32000000            -1.50916248811042
32000000            -0.47916631583489
32000000            0.500639032905895
32000000            1.2237131600523
32000000            1.51088147102057
32000000            1.18516447695592
32000000            0.0493189383132673
32000000            -2.11536827489392
32000000            -5.49998691736603
31948272.0030167    -10.1289767101126
31724729.2067818    -15.7922139549787
24486316.4183026    -26.4395371323798
9518485.32418901    -100.46714335446
15279629.7573694    -149.621343630129
16037876.5912222    -156.589494923999
14803178.1579384    -158.594221770578
8462468.49983287    -145.32256438941
6958646.63303748    -40.5958444830387
23037320.2188196    -10.8863709564377
29234779.5167436    -8.75393287941728
31021896.6551397    -7.98850386964751
31836443.9429228    -6.30325454661967
31916407.0283274    -4.34183010948428
32000000            -2.1366189397357
32000000            0.263801520593768
32000000            2.75787814499712
32000000            5.16855676250274
32000000            7.24729429026142
32000000            8.68996826729886
32000000            9.15468799480638
32000000            8.28269971091516
32000000            5.73821071448644
32000000            1.29445467305705
31996661.0028887    -5.01182460052834
31930868.998031     -12.6727704140532
31691395.58781      -21.9620076718485
15377547.1823813    -115.30464081335
31998777.304703     -157.662275848541
31998920.3746775    -160.879750474162
31999298.3058463    -165.418266391261
31999816.4434928    -170.461344256879
31985051.3679673    -175.372388813176
24051532.8459189    178.329732367008
16666995.0349147    166.75148345604
28368575.9549808    12.6546692281074
31997036.7177778    9.49043576504303
31997382.846871     9.46049009699936
31997771.9089474    9.84255145966861
31998149.6978272    10.7672398450445
31998554.7606556    12.1431997958272
31998886.0933721    13.8309384223551
11730878.2283938    92.3244528903192
30975648.215806     155.574664883063
32000000            164.313898746935
31999862.9396274    170.645153236816
31999692.3129822    175.683272512051
31999568.5807425    179.702081027349
31999500.8388858    -176.955570381802
31999503.0022039    -174.278312205739
24815952.0062132    -168.355394868661
11591336.0466063    -41.2096293004537
31999909.9965794    -14.0904493848273
31999857.0987314    -10.7841633190144
31999811.8424831    -8.36009505294878
31999802.4543968    -6.95488690346093
31999874.7703602    -6.31122068837209
32000000            -6.30141688396914
32000000            -6.88291601660575
32000000            -8.02302426342117
32000000            -9.6687657657858
32000000            -11.7558628427334
32000000            -14.2414346590404
32000000            -17.1202812736263
32000000            -20.3300983993599
31921299.8182978    -23.45501316789
31564051.0472463    -25.2758003409185
31172493.8053374    -23.9032415263999
29571210.8164001    -23.1422502873896
16192378.5361653    -26.1155431849448
10383569.405831     -21.5937427694641
10438761.4932066    -7.04920174229305
14595530.3797308    3.44568808365826
20759528.1223762    8.16118378318932
27488326.56188      10.7736195598051
31998627.6344309    13.4643710929119
23288699.1234115    24.0499093760444
14705662.6316325    44.6485794968176
14085805.546001     50.885332286546
12412526.4613677    74.0426302903917
14399708.8868714    113.384742947987
23326832.9146555    141.392466163985
31735136.9852548    151.239697355031
29831747.0242129    146.770782385554
27431300.8123099    140.557435085293
26416734.2001436    136.055505915291
26198200.1975349    135.088054951391
25320036.0926202    136.248401689301
22958791.7907468    138.069203695852
13830980.5246541    90.1071301704919
31951062.0823022    25.3906667470557
31896964.3966068    30.0135828651572
31847803.7558439    28.4598940556982
31818202.068897     23.6711514146997
31844877.6749136    18.3778751714322
31938463.1805876    13.9114475747005
31999850.6962686    10.606603362638
31999990.6638284    8.50035465438918
32000000            7.63337042405902
32000000            8.13557958514342
32000000            10.2968527613569
32000000            14.6883837504446
31999448.5805279    22.3620331158335
31591916.1401612    34.9895645172227
27965108.0872792    56.3451305521601
26705391.257637     124.398554045246
32000000            163.601593348982
32000000            165.902476978575
32000000            165.96156453431
32000000            161.792693643585
24294305.9912094    119.958542416662
21362376.2506957    50.8380786984385
25408478.5068778    23.8931285667589
29954969.1521677    9.56163172791194
32000000            2.24952635647851
32000000            -1.51271292197645
32000000            -3.33343306627693
32000000            -4.10392432335028
32000000            -4.34762332559477
31998551.2154876    -4.38634698287282
31209252.7519754    -4.25371085518017
30681677.9305902    -3.73591281522809
30380248.7208031    -2.73138882383001
30234948.8854961    -1.50895315263057
30100011.4339834    -0.577381873063422
29846740.7637789    -0.43812139151045
29419252.5954468    -1.55397238966687
28851240.5556108    -4.48794705293548
28274957.6550226    -9.93852643454061
26131972.6050342    -18.1310678874543
23199901.966293     -28.7216685249434
21152670.8851241    -142.105572730985
32000000            -163.414543095552
32000000            -168.455661603281
31919570.6649088    -169.457017947319
31571070.8598199    -168.6845602344
28531326.534709     -166.339670658807
20407756.1782232    -161.954584202489
31739534.2928036    -15.7184293050755
32000000            -16.8294644847727
32000000            -21.338133265939
32000000            -25.113531754972
32000000            -29.7566365929495
31992092.0600485    -36.6382695835347
31939577.0792605    -47.3116744780882
25598036.6229135    -75.1383413851447
32000000            -149.768039052365
32000000            -164.815174657271
32000000            -168.334868117165
32000000            -170.781466736349
32000000            -172.379798624695
32000000            -173.142959049232
32000000            -172.899075604818
32000000            -170.343191410776
22131768.6478043    -139.803026794936
30282587.0563101    -31.099813833621
31999920.1287784    -19.1993214667128
32000000            -14.9377591887374
32000000            -13.2340947046547
32000000            -12.3237478221987
32000000            -11.4951425217941
32000000            -10.4458307040427
32000000            -9.09601046977683
32000000            -7.56026100255037
32000000            -6.06229227585823
31999887.3111638    -4.4627502358449
29898329.3902433    -1.6058730904481
25237011.991464     3.54897063514916
19993411.3685076    12.3873692208843
20722733.3501214    18.145292567683
16909615.0883039    26.878721813002
11327531.9138815    38.9275280942718
12011301.4984072    25.2189198399135
20491040.0252758    7.28771456095086
31597575.0354034    0.656976827763182
31652374.165241     -3.69242771336814
31740528.9458507    -6.62516174950053
31845100.2508441    -8.90576952264965
31939102.2741328    -9.86959024104444
31981526.4398985    -8.64524730288719
31997717.5517753    -4.48033487492863
32000000            3.15768730643044
28391159.6300654    18.967493340336
16270567.8765249    124.549600154806
29207628.3094197    154.9611302268
31119089.2269389    155.878194226693
31762163.2464116    154.888159734863
31984763.6292176    153.344779551399
31999705.2888651    152.26486710246
31999866.6388201    152.190544378961
31999814.685499     153.424349266208
31999543.8183302    156.335221204996
31999091.1571382    161.744357756712
31998582.0728261    171.632092217662
1138844.04447617    -147.561621093042
31623005.2825014    2.11506809561048
31907555.4779533    6.38399317766634
31909200.5585841    6.60035299779
31911829.9741111    5.29222130994917
31907182.0184194    3.61071557241935
31892664.6771234    2.08042889847203
31864992.0138629    0.966510018494246
31816780.9532982    0.447400035927744
31764843.3370092    0.696199223971822
31722796.3298918    1.90942137324205
31704820.1655337    4.29030926333613
31709573.1724346    7.97683078141438
31527103.8749744    12.8983691144029
31572938.7862608    18.5783979789711
31893002.0594891    25.8166282142475
28598752.7761425    33.8503610627193
27488667.2818657    36.0282066948094
28884286.2492374    35.3135665942994
30421529.6346548    35.3504100337555
30454138.3500648    37.4462433571763
28243610.4339344    41.8788133471044
23847263.1710438    49.1685136795204
19510933.0814409    55.1876755269119
16033257.3001184    52.91583857466
8752249.58448096    74.658141466416
9995300.11863008    20.7563577061626
27586117.4996007    -1.88971426533728
30289207.2433608    -0.938671653600731
31614534.2950229    0.55203473129548
31998921.5327008    1.12858807514701
31999323.5629289    1.195130721533
31999737.111943     0.88500747512081
32000000            0.403448032055098
32000000            -0.0997073646735038
32000000            -0.524625750004976
32000000            -0.803492374940021
32000000            -0.871158048624018
32000000            -0.417279403471254
32000000            2.35387307348223
18691352.491426     20.056119218346
30364692.9175786    166.331666260705
30986775.6113968    165.91030748793
30749127.8738679    163.930181301877
28911718.1388991    160.026178797085
25483133.9746468    153.293674080514
13431048.0678062    125.085212429739
9855474.55983999    87.2751574673752
21901769.3798874    23.7381125614561
31999803.4723629    13.1475337970976
31999771.9508339    16.7301802669398
31975863.796259     19.6964958832985
12304131.4904471    39.221457604581
31046878.8441865    179.131889576891
31856160.8463329    -166.25485284321
31975721.9415639    -158.63698426458
31996545.6164383    -155.945321981123
31996940.9361649    -155.769254153626
31970239.4509945    -156.889353009917
31926690.1793201    -158.894718509542
31880197.8348799    -161.767173866942
31797467.2113403    -165.647687397154
31657527.3703474    -166.08639762789
8175097.29307962    -36.8948597637906
32000000            0.959254134725217
32000000            4.61092027010005
32000000            4.82101729879268
32000000            4.75057188494262
32000000            5.02947773775524
32000000            5.71526100620627
32000000            6.78150745081821
32000000            8.19703097604981
31999971.8200092    9.91700628207801
31999916.3996158    11.8345209643644
31999890.0440389    13.6840311651459
31999892.9470503    14.9424805641514
31303690.2461733    14.8229241950474
29778073.5242284    12.4154899354121
24875972.6025403    10.4821760434038
23966553.2005427    6.08354543010462
29240943.3216569    0.908989196668666
30917736.3344859    -3.18290764039221
31718155.756368     -6.07645127145022
32000000            -7.77056342696761
32000000            -8.00893164895749
32000000            -6.94796991997509
32000000            -4.9658242282176
32000000            -2.67964170721343
32000000            -0.904850254915408
26714363.0427096    -0.421018904377888
15293252.6094518    -1.46238000348478
7416242.44599973    -7.59419342704088
7556029.88839691    -164.580825817431
32000000            -177.23158048243
32000000            -176.681570387982
32000000            -175.16327649017
32000000            -173.200404070751
32000000            -171.320943248739
32000000            -169.999055108799
32000000            -169.615603338663
32000000            -170.596670749948
32000000            -173.737673661966
32000000            179.470406529598
8240783.73178725    79.0840133309014
28731076.2825042    25.0205710604087
32000000            14.9604005730441
32000000            11.7591971534799
32000000            10.385495966461
32000000            9.44630695588791
32000000            8.35262828396957
32000000            6.80952768497888
32000000            4.63197803977664
32000000            1.62482189550773
32000000            -2.55795766241234
32000000            -8.63514148645568
32000000            -17.5144856335504
24030719.0316338    -36.6578235329384
16107719.4640774    -65.377473661952
12875448.7888784    -70.110101336672
20193843.3622446    -23.0913426761237
32000000            -4.93088957398383
32000000            1.72082300113645
32000000            6.13850513849044
32000000            9.00423924556197
32000000            10.0728183755916
32000000            8.92326729457244
31948820.6131683    4.94973470348659
30740190.9749755    -2.50767689517583
29338086.2550696    -13.8489967021288
26249298.2397909    -28.309163274709
22730738.6365357    -46.0404072754968
23731596.3350621    -50.9983465788566
32000000            -34.0152743167971
32000000            -23.0625628480702
32000000            -17.453821685167
32000000            -13.1010493447484
32000000            -9.6374646685178
32000000            -6.93384925453963
32000000            -5.04124954919296
32000000            -4.1599727088539
32000000            -4.65261740915251
32000000            -6.93032231030564
30965013.1202268    -10.8508295559277
22713578.0935823    -19.2172852545798
31998680.8880268    -169.405506666889
31999178.4424725    -171.015567514099
31999553.8223887    -172.380995420058
31999652.2806822    -174.021067480422
31999563.7041144    -175.548222240677
14922559.9102948    -172.999039685471
28199619.2083411    -0.235001288779936
32000000            3.5417121094163
32000000            3.81738726606942
32000000            2.68101356788336
32000000            0.847877392375745
32000000            -1.42843227262488
32000000            -4.17408150776048
32000000            -7.53023448346179
32000000            -11.5136517418085
32000000            -16.5498469331956
18986642.6107719    -57.8937822732259
21357415.5656703    -136.639122839471
28439298.2729815    -156.268782420282
29666037.9396842    -165.652213152073
30689348.0487221    -172.896848081381
31765027.1844866    -178.448756538718
31998095.7088147    179.895520166154
26383966.6037555    175.584541015787
11071808.8871018    164.585367405698
3135662.43046726    106.146952718034
12006548.6812492    11.7794175371036
23114502.6030504    3.21735078433282
24564000.3251355    0.716133427650086
26483298.3791079    -0.909080633977554
28566202.1540949    -1.55277355589006
30661072.9897625    -1.34717049885944
31900050.1993246    -0.528062710044382
31928761.9680004    0.735152890351284
31941086.2765452    2.35224711062861
26768146.1118484    4.79187407641902
17707088.9515852    9.5428703485531
12526114.2375912    16.0017351415798
12691837.6069378    15.8904845976352
16510742.7772633    9.62919550554914
15740720.1107082    5.67431321088947
26270485.4562897    -0.377671811264437
32000000            -5.91569239790962
32000000            -9.94451840251758
32000000            -11.7172743312567
32000000            -12.0057097537272
32000000            -11.2366409712627
32000000            -9.66157983343399
32000000            -7.33767502620867
32000000            -4.14866606964541
32000000            0.187504356843989
32000000            6.01918727963665
22315705.0031518    22.5585362746161
31999944.8241921    159.193859886652
32000000            160.365246759985
32000000            161.07312929491
32000000            161.953291177798
32000000            162.733782849847
32000000            163.421973374452
32000000            164.312056926783
31999998.9305946    166.234499070733
31074729.6498945    170.785653946485
19277895.0878059    -177.125770398025
18017599.3555234    -22.4453623854226
32000000            -9.37733605549776
32000000            -9.73029481721563
32000000            -10.7584689618648
32000000            -12.2984109116081
32000000            -14.2177375825786
32000000            -16.2937054934121
32000000            -18.0897490035145
31973360.385663     -18.768334390711
30791130.8992146    -17.0344512530198
23966939.1396888    -12.6744270126158
10389631.0246364    -5.4095833760133
2065671.73771601    113.868747214038
16567219.9845149    173.658653328712
23861674.5617199    -175.997409069065
14366030.7047363    -153.962061096685
18980767.2970253    -26.2275177667806
24242459.1760776    -15.2841400657609
27555863.0649158    -11.3974617917525
31045644.4613244    -9.66583143242403
31997752.1989284    -8.99961656993467
31997994.8087071    -8.58111703366241
31998248.4726833    -7.62770394049995
31998472.7134035    -4.997173746172
31998631.4856335    0.855209078930606
30960119.6626119    11.6762201302627
22175754.6197125    32.8511519712879
16695693.9873265    72.1927176857762
20086917.3802985    117.29356036678
20662522.3418168    117.720303992046
25044733.67575      53.542371421674
30748617.4195685    35.8392908605999
31611758.2390295    29.5809193300719
31998214.9017102    21.9427342358458
31998816.3665992    14.5937771491214
31999485.7865554    8.37578861312991
32000000            3.80796113483318
32000000            1.37861657369426
32000000            1.78761503677628
32000000            6.15509458984034
32000000            15.9213460702635
32000000            31.5781135405404
30717325.3248621    53.3133892659247
31997577.1125745    140.789542172542
31997132.5044517    143.435247659442
31996654.5137956    143.63792659756
31996282.9592234    144.451307095466
31996124.5394523    146.36093600399
30115372.4636835    121.899499073147
30066349.7296389    42.9016452516917
30819345.279388     30.476577502284
31335393.2749534    21.0284622758067
31693824.5208753    13.9215891513841
31844785.7476958    7.89083477469335
31793930.1916873    1.64674071368866
26408678.8932007    -171.041159292362
31146684.376623     -164.600222269005
32000000            -160.754796371394
32000000            -159.102336217442
32000000            -159.710857712448
32000000            -162.665889901736
32000000            -168.199499682909
21714911.1991923    -176.034791439448
10901122.0724572    12.3722664069035
14638092.2778527    22.3920268981048
18882193.0317904    26.4960690751596
22503547.5758899    27.1199449477779
25270150.7115789    24.6630734557077
27834576.7154057    18.7499833134044
31623611.1928516    9.79352646458875
12863321.5763344    6.52448397516749
980502.064965705    -58.2180775857141
2391789.86445199    -127.350697316466
6479629.62146933    -23.5421723844135
22727952.762136     -9.40137097527401
29713813.7823765    -9.42326582512242
31788703.1688668    -8.51766555704474
31695584.9588006    -6.1737804429171
31616748.2468655    -1.30226717007414
31042966.8940501    5.18765251971134
30138578.9784763    12.0104349316974
29223370.5205894    17.8186919016895
28221146.4674628    21.532266192167
27190395.7141698    22.3607057232578
26395425.2528756    19.8379346173959
26259784.3002568    14.1392874291644
27067475.3412725    6.40220672077898
28613343.5766071    -1.73985118968849
30306533.4244347    -9.12918158217844
31413370.0669713    -15.4147080510125
31719408.2876264    -20.661016121995
31894907.581129     -25.2532069744865
31959872.1375404    -30.1376491947347
31990183.3721878    -36.8857548644913
31983297.768847     -49.9931253671589
30659010.8716048    -123.915028117303
29394204.2807345    -141.602477907079
29731274.1593158    -155.467180561749
30789875.7260553    -164.505717263237
31669614.0324144    -169.122172310267
31808218.3118156    -170.152658180903
31940682.4748622    -168.286109937642
32000000            -163.861628262956
32000000            -156.73472431024
29784681.2397664    -59.6850048776601
31997404.0952152    -52.6261941636485
31997189.4459202    -49.177428049299
31997288.2159674    -44.0760176781563
31997802.7882204    -37.746383515692
31998649.3894945    -30.8267202937343
31999518.5476177    -24.0916260572626
32000000            -18.367120026795
32000000            -14.1024001028885
32000000            -11.0197224013556
32000000            -7.95682025148163
30435173.9827972    -5.26825407506056
1808109.50489814    -8.34265469926543
15391515.1691006    178.380697446561
24519873.5676194    179.494359261027
25583614.9388035    -179.19726868512
18282088.90154      -177.200183383664
1934865.87761732    -147.556092841745
6939933.06214828    -7.30859008025758
9325706.16475064    -9.14922845632103
14912686.6043715    -13.510064503465
23015787.3789256    -16.9447544537985
27601432.6549075    -20.0073430379804
27128424.7414273    -25.7050405504958
26981721.0990491    -30.1100158151505
26842278.4667791    -30.4243898410654
26598315.6952323    -25.2753972493948
26806260.2266577    -14.4625285108783
28388506.5495065    -0.270272952864911
30702993.2670485    12.9102943309542
32000000            22.2356217623896
32000000            27.0667317332014
32000000            28.1901469611038
32000000            26.4176831196237
32000000            22.1388279779761
31999887.8846203    15.4092431626829
31999502.0499054    6.25392556840784
31999209.5940483    -4.80130585645844
31999088.8130406    -16.2162712607232
31693595.6272612    -25.5237793077744
28218279.5898254    -32.0483996501072
17347737.1295162    -51.7691021238026
13141367.8574885    -120.341993505466
31999879.3490822    -164.620477478409
31999411.8830195    -169.345728673416
31998738.3418971    -171.817672483056
31388429.7233417    -174.332123371909
29252040.4049366    -175.406226932381
27938918.2954482    -174.209908494841
27696578.768656     -170.434446487017
27423967.7510944    -164.387637180116
23178440.7280773    -154.330385349256
13692369.1569608    -124.089912463952
11134248.5075356    -82.6173891462061
11692930.4330819    -52.1579723726999
11816396.9957816    -31.2891147650618
10772794.6231923    -11.5635044311781
9283429.13006528    13.5566799190136
11920651.5676202    33.1024230719298
17875880.2632113    36.7848091175759
26599899.785731     33.5626600973286
31999595.614975     23.1659183932591
31999918.4683862    25.6817761560145
32000000            25.0713860011614
32000000            23.2924401514333
32000000            20.7875778360146
32000000            17.8772294950401
32000000            14.755601179981
32000000            11.4970577457845
32000000            8.03543566980469
31999719.732981     4.05957889261614
28334889.0234386    -1.27879483731147
23319164.3547104    -9.97321733216132
20112266.6356397    -23.4207608628818
18973550.611378     -37.8502353701739
14091475.8489875    -122.110321486335
21549933.2681809    -151.874735030293
20674567.9108486    -156.752022065295
16797192.1411148    -158.168664917748
9923026.80340377    -152.686576878607
3559592.53643193    -117.49492135546
5934950.25101311    -21.213407904002
15924272.3414786    -6.62785826560448
31920171.1795124    -4.78714013595211
31999963.8000138    -5.13739054476595
32000000            -6.70940581446736
32000000            -8.38064951855529
32000000            -10.1079915345021
32000000            -11.7785753841657
32000000            -13.16437665981
32000000            -13.9892661985081
32000000            -14.0003719395231
32000000            -12.9991222389938
32000000            -10.8174762605832
32000000            -7.17785557530077
32000000            -1.12946173389329
10239007.8793115    120.845812893223
28765954.2394162    159.702829763093
31770477.5159258    162.475756044028
31999129.4253391    165.015188525694
31998873.7988427    168.372439579617
31998476.6577897    172.197247746475
31998081.3523926    176.039312439653
31997801.2988439    179.474184386072
31997640.2881927    -177.969203030342
31997493.4233897    -177.476338670393
22887883.8766743    162.943834398312
25299247.9183666    24.9696569492101
32000000            10.6617799777564
32000000            9.82449251330438
32000000            11.167739051963
32000000            12.4003749493829
32000000            12.7910151537865
32000000            12.1918162948325
32000000            10.6839394256173
31927902.6338907    8.45760366659842
31792968.3628954    5.7691003762829
31703625.142319     2.94262628166483
31667906.7833687    0.431059578913565
31063621.5728489    -1.16565901007182
28087946.2960008    0.626326491332365
6396448.46318823    6.49985040471514
4156590.97788274    36.9353870985135
11566641.897433     27.4405479434236
20349991.3634313    25.0934758460189
29124947.0675208    23.4254916085419
30256519.5558243    25.6298386966297
24291274.3377704    31.8427787851583
10810998.4699169    78.0751934576051
27516491.0319693    164.9279770072
32000000            177.383203419537
31999899.0277639    -176.418888024741
31999658.4678789    -172.083694969981
31999380.9480768    -169.808329253621
31999161.813533     -169.571286300384
31998841.4848684    -172.383831340009
14940727.6564017    -173.309440738522
25964720.2072985    2.44260187682384
32000000            4.05388339864995
32000000            5.43941254714251
32000000            6.45323550359274
32000000            7.34157874177808
32000000            8.07052405152357
32000000            8.40968734111078
32000000            7.95222687006086
32000000            6.11557501539324
32000000            2.34780666597844
32000000            -3.79668551251832
8346346.2078439     -39.3463696771413
11332512.7174084    -178.631892368084
12004038.5331396    146.287597998586
18808766.5895422    41.3040015463339
31933420.3598161    13.2641426650797
31995887.1355588    9.41357176854306
31675144.3889767    7.91150784186708
31092961.2097376    7.13075253080333
30140033.2475346    4.86358587957258
15647262.3174598    -5.51405659883138
31998062.804972     176.579415283449
31998211.6600146    170.644309531219
31998633.0325821    168.646651207189
31999205.1536654    168.580011319397
31999828.5228529    169.943638302943
32000000            172.767570755669
32000000            177.578971002458
32000000            -174.11331169619
32000000            -157.736356805372
31822193.5191241    -31.5891686773252
31999025.0087972    -22.318296675632
31999624.5874157    -20.4079135022862
32000000            -18.3503512008653
32000000            -16.5353000855367
32000000            -15.0846603393577
32000000            -14.0193474123582
32000000            -13.3233139674878
32000000            -12.9637740717521
32000000            -12.8993684415392
32000000            -13.0920719019782
32000000            -13.5233414496582
32000000            -14.1869277598829
32000000            -14.9948031546214
32000000            -15.6506164759069
32000000            -15.7477679401563
15289766.8605508    -15.4441962183252
1851475.41573286    164.168317777117
4452102.42150904    103.955221753983
12857841.8081136    39.3465950946401
26970697.1361064    26.3023409803317
32000000            16.1277713733098
32000000            10.7637629445826
32000000            7.84135012385241
32000000            6.0689602005626
32000000            5.12686521230167
32000000            4.98827747462798
32000000            5.9030117920089
31999663.5089363    8.62348365762599
31999203.9471336    15.676141407191
31999570.324677     36.306816282369
29571859.4372951    130.56062233411
32000000            164.562095549551
32000000            166.224145364466
32000000            167.152730240388
32000000            167.540615463223
32000000            167.255857714731
32000000            165.028440224653
24676702.6778683    116.617762326553
29775458.2774496    28.7515226159578
32000000            9.47658019200599
32000000            1.63227422850331
32000000            -1.97332904741914
32000000            -4.05897129036558
32000000            -5.63877203232781
32000000            -7.18004054252737
32000000            -9.01126367007176
32000000            -11.4060711245893
31923656.6700652    -14.3810469240821
31788961.3380553    -17.2718295781376
26436101.0530687    -19.2783187485218
17079858.9199621    -23.310550505229
5327291.52746962    -69.0793057244046
7973398.74588603    -148.28081356721
12264570.8111325    -17.5009391480771
32000000            -2.99701111027834
32000000            1.00257670142911
32000000            3.91438809469333
32000000            6.31697241526837
32000000            8.34143162254529
32000000            10.1341564429007
32000000            11.9006864361959
32000000            13.9047185116874
32000000            16.4364262949492
32000000            19.6886476723289
32000000            23.479543132986
32000000            27.8306653812127
21096373.8684406    53.5849085841001
24395887.1097921    136.75497124607
18741887.410622     107.264646268141
31811698.6093734    24.7308189964879
31984097.5873599    17.6190634772948
32000000            14.4156083683236
32000000            13.6684265065045
32000000            13.8301924854575
32000000            14.0400047591507
32000000            13.9499717697044
32000000            13.4198944445973
32000000            12.3517966261358
32000000            10.6041074262135
32000000            7.91680216289068
32000000            3.79674434832595
32000000            -2.24016754575623
7579491.97195528    -40.3929636434212
11584385.147979     -162.562456642819
17274963.3829978    -176.624559172379
20394292.8486311    175.009238972192
22538546.5044722    167.668042504676
25316162.7348226    161.363939645422
23829266.5034638    152.090598067716
11787116.5324028    85.1092701562044
18501825.9210239    29.0952361363182
18775980.4802037    14.3062496384342
15208418.6473109    1.64971998396185
11175953.4398155    -14.8828831882361
7087270.15077021    -144.393907871479
29338296.5865951    -176.491887706365
29377462.2880071    176.847694708953
29683842.0501217    172.731768928595
30468590.858773     171.369963165698
31345303.048372     171.418209807797
31999125.0103147    171.784144227906
32000000            171.859701930106
32000000            171.421092761855
32000000            170.476617948725
23774643.3366468    168.067522421609
10190709.057324     13.7432501429162
31925213.4580072    -1.35102565538971
31999282.7557152    -4.02700434637045
31999705.5696464    -5.96542623595775
31999966.0258595    -6.97727908758533
32000000            -7.38721968290891
31999933.0453476    -7.29423294126689
31999719.2026692    -6.53949020245405
29714450.91917      -5.9301607945374
10968668.4850368    -2.89681582406356
3144586.93643408    128.979916324559
9225298.35599547    143.550638409718
9106695.77283475    117.357149313484
10901836.1286371    65.3420334758263
17902060.5312678    37.5840496714036
27628035.9759186    23.7768386676903
31983770.3451123    17.3632139923769
32000000            13.1055096610473
32000000            9.81656707576378
32000000            7.44477276303485
32000000            5.89119555276323
32000000            5.02915899089278
32000000            4.69201447054616
32000000            4.66940787821226
32000000            4.70673585418246
32000000            4.49236978914645
32000000            3.62098884590519
32000000            1.52911000073305
32000000            -2.57893024278571
31808098.547988     -9.74722949547116
26496327.972913     -21.1439847934037
16756139.8200273    -44.690154921268
13080562.7706648    -79.911291338009
27780238.0637013    -153.927254107086
31998829.8900628    -168.786730534188
31998995.7574805    -173.256611785696
31999085.5023791    -173.10470770548
21551662.4304258    -165.761257734869
8225991.80603351    -70.4651646692002
23772426.7089006    -30.702663629481
28617395.0533456    -34.8917625994173
30570948.6692386    -39.3615361319419
31371355.0961547    -42.2777481102789
31195318.2530195    -43.706497030211
29299382.3211307    -44.089453627168
27123584.7405573    -41.795699411638
27891551.5918581    -32.607276403168
28847939.7455896    -22.914596284128
28979163.4903853    -15.4389220594314
29730874.5497741    -9.9158265054852
30922692.6188309    -6.13298852083771
31694335.6115148    -3.49475965719545
31999041.7655206    -1.35201539867077
31998811.2434859    0.797165382624007
31998483.0569655    3.40336456579078
31998129.7136018    6.81338496335158
31997837.6965784    12.0669635359137
18522278.5406355    38.4166493274303
14795601.3061981    137.564079590316
25631681.9113405    164.172666022121
24300787.71795      170.759959739305
14551721.96564      171.992907691708
2053191.25979647    74.6427779880174
12435975.5551491    15.5728876693352
16844969.6456273    17.1611761261622
23148236.4205189    15.9888809652746
28531320.285816     14.4309657985463
29831102.858748     13.4844032139286
31102688.725776     13.0310564991436
28565843.4112984    16.9342924014122
25421187.6093951    19.2967612578124
27837709.4626609    18.8491326617575
31879190.8074388    16.8909677734906
31926067.1975848    18.7945149284128
31996551.0196494    21.0934950938333
32000000            22.9787413064524
32000000            24.1595688463008
32000000            24.4262209559266
32000000            23.6161184450322
32000000            21.4361405120067
32000000            17.3451729604313
31744571.5851591    10.1882350340179
17607003.8940125    172.172804494791
30588794.5648767    176.229443434909
30423620.914809     177.09625067114
30340628.9707765    178.708958376679
30307235.7165855    -179.764604337692
30282922.1598205    -178.841229374117
29378273.6531035    -178.748184480692
22728057.0192086    -179.93944172362
16752136.8956407    175.182296244047
6981946.20254203    150.668160028864
26683595.2967924    10.2604952140726
31688214.4152153    5.4561195931892
31025594.3674203    4.35822885782984
29212234.5568109    2.92855071398221
17586477.511583     0.188095245234273
2037916.7082263     -141.092510871818
17854189.7946334    -172.366093167062
29704027.3733436    -173.769352240464
31999172.9909698    -173.471479844325
7083104.46589778    -138.18152572623
14944894.3245478    -29.5429331983203
19249364.0946046    -29.7600739917636
24591277.431542     -24.4912811617379
30850574.5247554    -17.9839768262015
31784143.0233202    -12.4187379274474
31797260.5564037    -7.83659599623729
31818642.8718809    -4.598630961686
31855486.4758511    -2.66244266775085
31913559.4848515    -1.77573002601317
31989657.8918658    -1.70662532500701
32000000            -2.07250261461198
32000000            -2.52723256325109
32000000            -3.63456848094013
32000000            -5.59709352834493
32000000            -8.14666943940004
7261915.85711306    -52.3962473088624
17371012.1555638    -158.149454132334
29445785.9446898    -167.371008436717
31831714.1655758    -170.206969627282
27838863.6077166    -172.30704121573
12881739.1303948    -172.228922998097
8519801.27666633    0.300873628534452
15432836.5034253    5.07268662697607
16701357.1019556    7.81659152229743
19158901.6507805    8.27258981809449
21757710.9750621    7.22167210554742
23678223.1659668    5.22448179959281
23913504.9497093    2.4628005873974
22045578.849235     -1.43727015496187
18289750.0557549    -7.56609445637295
13486903.6236637    -18.6567721948316
6298651.01077242    -104.610227514543
19694944.092447     -157.405448774748
28085628.3682       -162.132441780207
27066102.7439014    -160.25996837016
17010598.8234796    -147.888049793926
11127608.5665042    -131.418421055984
7022941.1696819     -93.8044729086555
6964432.72061096    -47.3009070569767
8887260.64317961    -18.9397433303851
12713751.8814842    -2.61936518253686
21533223.1166454    4.09512197250345
31999569.4590029    5.05234755156309
31999203.1459131    5.1602677622326
31998904.4446883    4.01511121840419
31998756.0386948    1.78098652075044
31998768.8226691    -0.942572677731993
31998955.91764      -3.59810168579524
31999318.8105255    -5.812873280653
31999834.4372349    -7.43817646051955
32000000            -8.47008987460263
32000000            -8.93679405594916
32000000            -8.80834854307886
32000000            -7.92713956804671
31907793.4810855    -5.93475326478961
31551221.970416     -3.86222929493487
11925608.8856616    178.527010131508
31997587.7789605    175.229392573192
31997592.9094064    174.541848987468
31997473.1924112    174.409277566356
31997251.7989151    174.447759120088
31909534.8944333    173.51476539763
14294736.0722546    161.848077372596
14868763.4787237    18.6431179943708
32000000            9.82927253628736
32000000            9.78352003417484
32000000            11.7821030117904
32000000            14.4243773095533
31999715.9180707    17.1433460660055
31998682.1428162    19.6063947647907
31997818.6776807    21.3568509106326
31997254.1310679    21.6719274272339
31997033.162555     19.8148386485995
31997154.0053964    15.4186649445818
31997577.4114941    8.64012139735497
30105748.4902169    -0.140637188683317
25826777.5280113    -12.0231442334337
21125686.1798738    -28.9110462459633
17317601.5165216    -54.4939580362126
17467190.9244179    -106.16086226072
31977389.0014149    -150.905204834843
31941892.8652781    -159.585504661772
31931799.4264882    -165.299032681308
31930676.5858485    -169.186717742452
31920109.4972677    -172.458048888389
31885588.1861918    -174.706526343258
31501609.955272     -174.12702884181
17415448.6121959    -165.144398117143
13230037.95139      -13.9746516551257
31999221.5330987    -3.01903631626404
31998022.0671097    -1.41848148331361
31996804.5420918    -1.50202690250113
31995640.0608059    -2.35785446995734
31876337.9655993    -4.37770820980779
4764753.11784228    -115.245761773882
32000000            -171.522954744387
32000000            -170.356237489148
32000000            -169.108820522871
32000000            -167.895212503398
32000000            -166.447839342217
32000000            -164.678559491727
32000000            -162.743358452551
32000000            -161.0848116122
32000000            -160.581337001746
32000000            -162.982358267957
20308464.4175404    -162.671367558193
29996250.3285872    -6.06547418912504
31997520.1456752    -5.09488313859355
31997723.6994666    -3.27682974723751
31998110.1964358    -1.48531606315027
31998663.4062962    -0.26867635188265
31999335.8522271    0.0446988606816139
32000000            -0.797546707075335
32000000            -2.97955765011025
32000000            -6.57459508199764
32000000            -11.4630933284505
32000000            -17.2323436583772
31632484.3054698    -23.1186237002874
30629954.5326056    -28.1028692799636
29945360.4465388    -32.6772525617573
24430182.2585711    -38.8308130415305
23027300.2716425    -37.1333372050973
23474066.9553823    -31.27865398116
26204620.2166742    -23.0549308018974
28333812.8711546    -14.6916370455612
29471021.5170968    -8.9097226165674
30838758.3981623    -4.85632873417608
31815838.1916817    -2.05420762614565
30288891.5082776    -0.42177926937694
22408182.126237     0.94100338636316
16107426.6398943    0.455713606895077
12301324.5366875    -3.93369302166079
3819367.49583404    -38.6734801536032
4528351.38638317    -71.7210887711995
17934942.1355668    -19.2376114967063
26074121.1529757    -13.8968459173576
24880041.0026372    -12.5718419706111
23792673.1659424    -8.60109325835938
23086512.4429981    -1.26144835608198
23382789.1814489    8.95278188197917
23810774.6998138    20.3420986588023
14119034.6461881    61.8627253442212
17176549.0631951    108.497779310901
20404232.2908693    99.4042898625409
29924490.8570925    54.3397384472046
32000000            28.4422564629297
32000000            25.8059824552177
32000000            24.2386441860689
32000000            22.9987319966663
32000000            22.1612123331138
32000000            21.9171447840162
32000000            22.5562243690425
32000000            24.3773941738097
32000000            27.5119269652495
31669030.1409748    31.5950810943634
28963695.0153809    36.5655645834805
20819523.2565099    53.7101952863028
13197762.6136442    87.6211459245552
9853711.07639821    79.6002149825878
8844284.13005691    37.9345699597622
13779052.946135     4.71701288070758
24168086.3740766    -6.67001399874608
28870049.3594556    -10.005726480146
31997141.8188862    -11.2303503755875
31997197.0830548    -11.6365069596477
31997534.3282098    -12.2450056924024
31998101.5867474    -13.700040701522
31998801.3385023    -17.3681654798728
27753717.141382     -43.2691432196711
15686406.0750002    -113.743818834981
19241156.7322158    -157.365001487927
16995661.8035304    -175.437202877973
8908054.05126108    170.479533558
1323244.35224834    16.5268612600308
2999922.4561098     -85.3488520552095
6637900.65397133    -89.9466485677338
10655301.8782584    -74.8611153135403
13313824.826542     -87.7783215435572
15164647.8624996    -100.142815190932
15399985.94536      -92.8300940698302
17971664.8408412    -59.8952894163349
31996585.7560663    -30.9785770850994
31996417.9839628    -24.5348167151422
31996925.0778499    -25.5193860442228
31997590.1188105    -25.1297032431393
31998363.25933      -22.9920805984869
31318760.5951485    -19.0584325544893
30559548.797692     -13.5676038793339
30532948.6829417    -7.22487150474514
15895709.463226     -0.888012156871664
23010334.5546969    169.139353417176
28990036.3502416    163.747128547068
28566303.5312542    158.509050847891
28354000.9707673    157.023768636347
28476161.386632     159.280132276935
29212135.2605238    164.754725795827
25630738.8682256    171.104491535614
6162760.86693171    -179.448477295751
3457929.84738557    -86.0587479433201
11862630.5082747    -149.601493382469
27710976.7028593    -164.073665273973
31997956.3207256    -170.824888584902
31997883.0315333    -172.836380394411
31997760.5423067    -174.668081062202
31997544.610259     -175.954544942841
31997197.0426602    -176.011662196813
31913623.7661259    -173.753091474261
12664765.4058092    -146.017710731018
32000000            -13.7468803699698
32000000            -16.233082909059
32000000            -18.2361447054512
32000000            -19.2299809250338
32000000            -19.2341725115205
32000000            -18.4313325583388
32000000            -17.0195297996501
32000000            -15.2008362112403
32000000            -13.2156318385436
32000000            -11.3319839212963
32000000            -9.62929824558471
31858723.9986829    -7.6201225504184
25589658.6371393    -3.52173930488944
28249010.3886773    -0.794193211508167
31999853.7945142    -0.0299229401081557
31999801.2929685    -0.0492010352150012
31999830.4574394    -1.13049654014075
31999901.7779411    -2.33835390876937
31999981.2637464    -3.05821989643799
31783006.7493042    -2.75282123812067
30638190.6280524    -0.565898591594856
28944800.7966033    4.97466723403242
24980395.9387142    16.8194622120786
9865666.32373833    95.0743239930917
17193713.5983478    145.963449193625
19763665.5025348    154.904983172169
12297711.832685     147.1614727424
10575369.5384955    29.1798351437981
32000000            6.77459323260616
32000000            3.67461584382535
32000000            2.6528066532974
32000000            2.0488974185691
32000000            1.65465336631041
32000000            1.36655627018941
32000000            1.16233971924286
32000000            1.11368459300488
32000000            1.45104239172728
32000000            2.66984706241122
32000000            5.5557190618997
32000000            10.7869037431441
14828186.065516     45.799078967069
23687699.6443456    160.125284287112
30246965.8177077    171.522080758726
32000000            178.733819033012
16885438.622636     -172.34478916751
25193959.9318603    -3.74727512508817
29442308.7961319    0.22217389158923
32000000            2.15138284119074
32000000            3.08717038327977
32000000            3.57621114151822
32000000            3.88271611333344
32000000            4.13977885385636
32000000            4.4863901711686
32000000            4.91426563661267
32000000            5.43425998117973
32000000            6.05570314938164
32000000            6.8073815813243
32000000            7.78213925493854
27631745.8357161    11.2541477393187
8053031.44357943    38.747490942306
11691057.7491905    158.316948454427
26154102.1169211    172.782460174741
31999954.753748     176.717604052283
32000000            179.302740670879
30845825.2551176    -178.083154355618
20156105.8586307    -173.956055251489
4436998.43837359    -145.318283046251
12355460.7807567    -9.1275049922936
13194385.3773061    -2.82729770808361
14098827.1631555    2.84764638741782
14564649.035245     8.24576601910595
16355503.0215254    12.2281285441913
19932597.0671392    14.0421948000028
22281077.6476005    14.8757523090746
24826514.2557141    14.7353829785118
28274222.0873344    13.9452616010848
30253993.0225724    13.006281071997
31380992.5146268    12.209942926474
32000000            11.8986150097526
31999978.0245329    12.2262108160269
31999833.8640518    13.1120624158939
31999686.6394383    14.7632483083753
23660606.4488062    32.076070743143
15013576.6423432    124.248389686332
14663164.1437443    122.378728020913
13504314.8114352    118.799744863366
11661365.995108     108.503187302698
10337279.5089899    85.2714038183933
11821468.3377837    55.1962934120398
15811018.7562904    35.8733968169285
19367341.5993356    27.0714756253781
19695817.9923711    24.3109804969227
14761488.7195439    28.1669037490409
5535580.25994692    76.909590705058
17745762.1764768    168.514843045399
31998057.2541166    177.584537055257
31998433.1848669    179.635748616307
31998820.5951742    -179.628577389756
31999094.8880175    -179.589245285133
31999156.9415829    179.961380507215
31998949.5726906    179.199877916299
31998469.7892645    178.071070864323
31949126.8361922    175.104942219829
9775563.59951388    144.396591805896
30107813.1417383    15.7586792555924
32000000            10.0621496523819
32000000            10.0190917171366
32000000            10.1476833270187
32000000            10.1269528492064
32000000            9.80992079803204
31999769.8994925    8.93513103973963
31998204.8744866    7.03093089070713
31754250.6259648    3.51468613780205
24887227.0071967    -0.688719615407006
16335625.7684805    -7.19159759766816
12012767.3600429    -15.9241444583099
13924284.6546849    -17.0901200140272
9428940.99763327    -26.484393897535
12189614.4440401    -15.9280112640742
22890187.1227609    -4.67532984493559
31999980.8361973    -0.193088296359661
32000000            2.23051683823042
32000000            3.91963258974299
32000000            5.65406596068351
29724745.7194654    7.5002129498991
22644899.3595317    8.85955685762105
17890776.4568139    7.6709597216312
12585943.8687565    2.57531237289769
8435840.50251906    -172.606103585872
22069242.8586366    -173.91658760333
26417907.4630664    -173.05387572502
21066543.2704618    -170.108251756521
21185886.3037877    -170.948945897978
16668257.253497     -170.706268239263
3027028.96677416    -39.8687143465482
16505502.7188172    -7.63534056069382
22688941.302851     -8.98341957853744
18822427.6644052    -17.6477656953819
9853960.65314668    -57.8356857294613
16507140.8447788    -136.575512867419
28469258.5573887    -158.803047943288
30529963.0616332    -158.779542408466
31979377.9608417    -154.349786199967
31998879.8471226    -149.713280567967
31998840.116085     -139.350009708977
32000000            -44.7059703853658
32000000            -30.9077317913009
32000000            -24.4046531921336
32000000            -19.4289117078015
32000000            -16.5649923024741
32000000            -15.888212057978
32000000            -17.456257221924
32000000            -21.1733624905355
32000000            -26.1165129423394
31998796.2467947    -37.4759271289836
23196774.7861097    -129.851048628138
25668150.9405215    -147.036755580594
24953845.5176257    -141.148731731223
18577730.4849641    -60.1537472631961
31998442.7070245    -17.5054792261444
31998610.6381956    -10.2857735861057
31998799.5948691    -6.05063403112999
31998943.4931642    -3.83002907495341
31170572.1309767    -2.89936788568251
30048428.2660212    -2.91046196788644
26000137.5154017    -4.12070841370866
21495466.6096444    -6.52020310848811
6193963.85753308    -47.8599090389813
7774170.69122507    -120.78280865531
10973132.842738     -39.9165166352311
21787794.543321     -12.4358828989464
28815402.7896128    -1.69728509222726
32000000            3.59981631041298
32000000            5.60604599527569
32000000            6.42712402841503
32000000            6.98638185560685
32000000            7.52584621824652
32000000            8.08629792203789
32000000            8.70688674317864
32000000            9.87838305362453
32000000            16.3625722740045
20555829.1037377    32.0488544818248
6805172.28874849    129.829150121178
15859270.1507652    177.553426140369
18058903.4257297    -174.386308011383
12187591.2847655    -172.416053381473
22285505.2762192    179.763841868172
31999588.7494583    176.876334348074
21455465.0706942    167.935568642657
13066237.6625173    144.369273395143
10658799.4428218    96.4037053892505
16097935.3209988    53.7273779720559
27159596.0619265    32.522177389554
31359465.2093522    26.5096008618164
31312586.023923     25.5694726478787
30877940.8857265    22.9650762592627
28596073.4047087    18.8285137289036
24020107.7698172    14.2734654150892
13185786.9410192    9.0097627186976
23422961.8545234    -177.907938014992
31390438.8113802    -176.144152712246
31551742.0517638    -175.539495922242
31784625.3557205    -176.507936029916
31880134.7841103    -178.395781723717
31966138.6157885    179.291712772431
31988405.7341555    176.993277616482
31996283.513219     175.552491846365
18165714.3404587    2.76554691717302
31861525.3000742    4.9600737443412
32000000            4.49475390312103
32000000            1.72403878670497
32000000            -0.587379091324117
32000000            -1.75289325888952
32000000            -1.94471358222357
32000000            -1.49695002987286
32000000            -0.726725653166229
32000000            0.050404460282724
31999552.9060946    0.461652982324389
31999151.423658     0.0344695924939616
31998951.6957105    -1.76827464057275
31999002.6958641    -5.32592445759935
31999266.2205364    -10.3433733345834
31933096.4583612    -15.4124411518891
27858419.9081912    -19.772515080236
9992673.11112986    -127.343474353819
31486290.7606517    -170.695697846001
31837683.9647673    -177.340881565323
31040401.1947839    176.034055697473
18400410.6750992    162.565200945914
10365361.940769     51.1227082561044
22699890.3616679    25.5071634224333
26744582.5972653    23.5501025219168
29833367.3593747    21.2856753790455
31173976.9890241    19.4169596540546
30840767.1400703    17.9165666276773
28999075.8682862    16.8268433538114
27561529.954391     15.0245966288177
28013288.4648831    11.5854746341828
24887946.5240109    8.97641952433762
16435695.5867461    7.58871149146733
10384472.7185777    2.54787063947789
5402644.52904787    -14.3388171323672
3442986.76167221    -71.0171584000211
5471606.08159772    -104.825326885245
14853518.8424889    -152.31579481808
28159740.7730959    -164.381116197531
27692712.7540975    -163.141323791917
25774868.3210648    -162.047783899443
25012322.1247428    -163.248397894512
25047134.5796734    -167.056080257923
12722737.9220216    -161.499784058176
30231334.0763237    -9.36238013899425
32000000            -10.7333702488259
32000000            -12.5820898963441
32000000            -13.0574163660416
32000000            -12.4884667910567
32000000            -11.3046426075898
32000000            -9.80562987760615
32000000            -8.13903944059568
32000000            -6.37720591460629
32000000            -4.58422094759369
32000000            -2.82545074941832
31952148.4149153    -1.09533943957072
31800110.4582954    1.29434896424233
22174675.6517388    7.50825261131056
6060903.3804756     31.1631794399758
4298322.97476863    56.0480052611505
12395231.5878522    18.2388115315466
29161996.6742438    7.0115809090413
29920197.4711057    4.23672483098622
30446013.3372545    2.00456966933171
30613113.7292464    0.845866802492687
30207820.1322021    0.7068685331163
29402249.344205     1.43602075681131
28403687.6006072    2.89871136006163
27291864.8961325    4.78150174182699
18716274.6637782    7.13045734695556
8932290.86466149    14.0876369930122
2875815.27022614    45.1825994712162
5242466.28758433    21.4367748095534
19589297.4296826    4.74996742479138
31997369.5682237    2.36443788119333
31997914.5146822    3.30710916577412
31998658.9823227    3.94083282367974
31999459.7771007    4.1565279667353
32000000            4.24798900090255
32000000            4.38212046961966
32000000            4.64961391501342
32000000            5.07087228319702
32000000            5.50975695991445
31998394.2284315    5.54728822631111
31888842.0829485    4.48404777527714
13211961.3268582    10.4957381185389
17939767.8719921    169.858806660777
27761190.1871673    170.881311703303
28515487.6995332    168.742708389677
28891166.6148004    167.380884956937
22812758.9186418    163.54156070288
5960423.05498488    122.444584467689
15511265.0156702    8.54935600674141
23950935.7501585    -2.66215624559063
25764903.9946367    -10.2862282519913
28133140.3521621    -15.6573173416859
19988318.776163     -30.0671175813985
12923622.1219971    -121.677459978492
30220370.7940564    -159.621394259832
30469227.9235174    -163.600788753736
30630339.1158242    -168.662514026677
30596486.4299603    -174.225812133652
30707905.8387542    -179.867097636978
30931024.5571221    174.011794945874
28931718.94827      165.228218574521
16838035.5569909    37.1664267343133
32000000            17.1266702359545
32000000            14.9847849553087
32000000            13.1366432629384
32000000            11.5644473474188
32000000            10.1208529367896
32000000            8.66940925741936
32000000            7.12722805051343
32000000            5.42829225232646
32000000            3.36384931885117
32000000            0.56219982491243
32000000            -3.27727298285681
31126286.8272207    -8.70647585639403
22198785.953821     -19.0402389242792
16555982.2655088    -31.19506836163
17827125.929241     -32.5306340547578
26422201.4621476    -23.9568416218147
30673210.2793132    -20.8546447054709
31961201.8329441    -18.3220431818094
32000000            -15.9182436181285
32000000            -13.9533715251485
32000000            -12.5067668522026
32000000            -11.5992977873125
32000000            -11.2860617383763
32000000            -11.6979309109877
32000000            -13.0902511900463
32000000            -15.9080696564681
31520001.2218419    -24.0703548009942
31999442.2822874    -164.166900104831
32000000            -169.346502970516
32000000            -171.546705040882
32000000            -172.446776548332
32000000            -172.493699668016
32000000            -171.970196973261
32000000            -170.985299614249
32000000            -169.475809019329
32000000            -167.212392978735
17776315.0567211    -134.483144044566
30916996.2913761    -20.1824953532293
31998127.9876116    -13.3684364309547
31998620.5564475    -9.19909600878588
31999045.8671975    -6.51369143969664
31999214.1344331    -4.78779681671164
31999302.8120279    -3.72392610721306
31999322.4186853    -3.04546630188122
31999270.1369894    -2.50344998813043
31999155.4930865    -2.20716824588235
31998981.9523176    -1.95263152780457
27357663.9339169    -4.75786741625491
16879704.9057923    -13.0545060794774
10472872.8914098    -32.2780232859552
9087238.66942226    -54.1519646366609
9050701.78424211    -81.6995350893972
15055343.659896     -135.656067359041
14931350.2754046    -125.23004528199
17630111.9009343    -47.7865438031214
20993861.733681     -22.8587113631308
22830442.6777212    -14.0812876594051
25377322.3490215    -7.01928001056709
28137776.0445787    -1.58580072809238
30612315.4636683    2.67823131924352
32000000            6.4830199707687
32000000            10.5668464319776
32000000            15.60624450192
32000000            22.3809021000731
32000000            31.6541501986132
31999876.6815525    57.2972343986335
31999316.5968762    142.509593305426
31999915.7434972    150.752788745316
32000000            154.873086096711
32000000            156.736707493697
23279057.2603464    133.140904948291
30138715.6456459    29.6244184475289
31997548.5087262    20.4191194322195
31997832.0147887    15.3051918719323
31998051.6117358    11.9570254178797
31998179.3036118    9.78435327518819
31998204.4678589    8.41178920048394
31998135.713453     7.6773466394286
31998005.3030349    7.68233315956667
31997874.9900996    8.88642012831672
21587373.6002546    13.7745529669462
12115572.3082084    155.348389682371
32000000            174.138199076419
32000000            174.895379273186
32000000            175.456113253281
31999894.6520767    175.685210303821
22385904.7206244    174.558558802711
10538099.5172686    170.062250805359
1688434.27067799    82.3357146369844
8588562.42595127    11.599450499086
13621748.0317416    8.50843061149046
15262017.540131     9.6560768625018
13477652.8784528    14.3973615307804
8746719.04334696    29.8129044288551
5634493.97552186    102.056769626179
14709357.6000329    152.317745723218
28862761.1851537    163.179226706442
31370334.3443075    167.187817791067
31403242.7369977    166.127544724036
31353393.5275617    163.906636998515
31299943.0146001    162.169033716753
30668883.1724056    161.514464910766
29439047.0181086    160.010118102052
13737509.0979818    135.034058381062
18175256.3805612    29.1809771967597
32000000            14.2363393539312
32000000            11.368176072903
32000000            10.6150474735876
31898121.8184463    10.2606605234274
31629520.8499703    10.2496461578131
31449104.257218     10.6025396525259
31442327.6524622    11.4172992173502
31552920.5657088    12.8836285291855
31687165.8454819    15.3294886510368
31741569.6721642    19.2599361628184
31227782.9452545    25.2500106874066
28029585.6858397    34.0018514176283
23324809.8465376    45.8701441268838
17860918.0187687    71.2960166450227
22639319.0447542    136.870384225306
23926175.1450641    140.044470402878
14142993.5814965    80.7492765753413
19233509.5003266    32.3456931731199
30503348.3629928    9.81537336396885
32000000            1.0194716691015
32000000            -3.45626579695283
32000000            -5.72558987490185
32000000            -6.93688949602217
32000000            -7.86456073544864
32000000            -9.38989829608122
32000000            -13.0661318138686
30207613.1294801    -21.9202423865604
19959428.7261086    -144.103093296772
31999103.504        -177.722338818557
31999606.5565649    175.166392288042
31999923.6054214    171.748774648106
31999918.7659663    170.74447577317
31999630.3482719    171.585897969594
31998958.4970593    175.836815708283
3077908.2984152     -60.6214201280786
30337892.4426897    -16.5312797604727
32000000            -21.4998579530433
32000000            -25.3150305406987
32000000            -29.1817616136392
32000000            -34.4076505748493
32000000            -41.8633509263679
32000000            -51.228099493891
32000000            -61.7639077926373
32000000            -73.6602808997707
32000000            -79.4307907894908
31269951.7107682    -68.1266325876787
30744422.0274578    -50.4611710229603
31868238.8949414    -30.9058206429961
31998555.7461787    -16.3239431308114
31999052.919147     -6.81492954621506
31999487.9816894    -1.26599423316381
31796670.0028519    1.77402199810059
31011324.8799981    3.63417248410935
29567025.3906732    6.02493090995867
27132481.343087     12.2093645219583
23420994.5404284    28.6433824914308
19309288.6946589    114.439565977516
32000000            169.784146649745
32000000            178.631555113567
32000000            -179.846784594434
21452309.1931355    165.905087785323
22343809.7753328    31.0408825072532
31999195.2435967    20.6821697027843
31999538.2420169    20.5909501057919
31999751.4780151    20.2824861231088
31999785.8886934    19.6123996426682
31999627.4516778    18.3142475467176
31999294.6628298    16.1398903844508
31998836.8096478    12.9710793186924
31998323.4936494    9.04369353415901
31222551.5611675    5.28028008096049
29975133.7813448    3.2548685253227
30465577.0904095    4.37725231149758
31730463.0699671    8.4730804842051
31961464.3323015    13.8694503548675
31998698.6447568    18.4184518436312
31999131.9233916    21.227020467688
31999484.5152379    22.4199565432248
31999726.2995782    22.4525548478813
31999843.9706153    21.7780310819216
31999841.5034001    20.8684195424853
32000000            44.5847579059592
24504182.2538955    96.3160879947946
30444017.5220469    128.759438890238
31453700.5475751    142.026139822232
31869457.7905459    149.089111822126
32000000            145.573674988206
25906665.6728894    121.954691190132
21663436.6159331    73.7761756507488
28866530.6352693    40.902082147868
32000000            26.9206865472064
32000000            19.6726317444615
32000000            15.3892251751896
25683184.4930473    12.753841366622
16454798.4901573    12.0063435073405
13636795.5657058    8.2709236620977
9547932.46883004    6.95143419691295
3276494.59072406    15.5442811644037
5641593.06062832    170.032649884805
16904447.1221331    175.613070359827
20456227.9452579    175.41375182823
21749183.7968552    175.286775623223
26429241.4676818    176.536382583396
17921684.4331745    176.87870552842
22454632.0854249    -179.725215758822
20697725.8082462    -175.464617226806
14026640.2144489    -165.855535210717
5799367.63437582    -114.934046785668
13843021.4236886    -30.5023057935752
27725853.1567152    -18.4072279619018
32000000            -15.6013689731587
32000000            -15.2122695984931
32000000            -17.1842625510326
30650760.4582908    -19.0186584200942
27348949.3061961    -19.4764700334454
23740495.5486029    -17.6214875409638
21794272.3980035    -12.5543050459126
21547951.8188742    -4.72893825733231
24038465.9243702    3.11032987986613
28907403.9304663    8.53984845679288
31998718.9131645    11.7310117044442
31999328.0919182    13.7847111782289
31999998.247429     13.8759639792788
32000000            12.3914909172038
32000000            9.8610878637406
32000000            7.06459662618328
32000000            4.39254018649603
32000000            1.89919643344289
32000000            -0.24404711461363
31999986.5810847    -2.0206973241756
28485097.8214396    -3.00069487917982
25363366.1509894    -2.83982267359978
22840974.806995     -1.06892900310497
20543922.0267928    1.84080925314425
11800040.9617722    9.86021578354414
3207850.27509548    95.6604179729561
9939027.04763516    156.199813089218
12754414.1393586    159.674934922355
19238537.7581993    167.52360713547
23069444.383243     172.559355811257
24587915.3199139    177.7387246834
24385348.7352924    -176.081921310443
23064241.516616     -168.583130466834
20702409.9956913    -159.253587154827
16877793.9015528    -145.306396738607
13417510.0855546    -123.895402402513
18922243.0064868    -37.4995129748155
22730944.4205126    -28.3160674903694
29369209.7014108    -16.6184281970924
29699246.5304701    -8.89028182917177
30508479.9658287    -4.06991277678978
31410503.6578826    -0.22446493884369
31999452.1495029    2.52527500020483
31999366.3147696    4.08393081799916
31999432.2742287    4.4200339359761
31910186.3251472    3.37974689218621
29487478.1068551    0.510323927469123
27702126.1959989    -3.99453912686907
27112410.2153484    -9.09940862525908
28715351.4366726    -12.7102066162664
31159467.6030216    -14.0672047993304
28299635.7667323    -16.2453086877947
27709963.0104281    -16.1703911493393
32000000            -10.6006231560478
32000000            -4.65481457844341
32000000            -1.07122188651307
32000000            1.84181103469607
31831001.8559037    3.82200375222091
31079348.9468941    4.68517627679821
30452217.9826873    4.36260982333243
30302940.7542851    2.94976052155931
30736159.8393968    0.829303130760126
31896593.7073144    -1.4106604362336
32000000            -3.18731010292392
32000000            -4.22652182261954
32000000            -4.5712381420709
32000000            -4.43894345674322
32000000            -4.06514839703244
32000000            -3.64503094212676
32000000            -3.34381446138945
32000000            -3.31358922120446
31999976.0675888    -3.67171097147044
31080915.5102479    -4.34001713108566
28517315.7301836    -4.64250804007677
26265479.0769573    -2.49564990527446
8916445.18666651    10.4995661731924
19635907.1802252    170.610904631903
31997285.7636817    175.265731512976
31997109.1827061    177.788145578888
29483341.2157249    -179.295184359705
26507066.4576095    -174.365734492478
14094530.7321518    -160.300980041813
6043965.61479605    -79.9984522386838
12623866.9606       -30.2850943797791
14990583.2856948    -24.0831438721566
9682569.01576763    -34.0158745765792
7721732.80389043    -143.598694802397
28351425.0286731    -171.89891978116
32000000            -174.154360910476
32000000            -175.067807234997
32000000            -176.707654467601
32000000            -178.777483337094
32000000            178.975934814273
32000000            176.874936192752
32000000            175.651008589414
13320844.37724      157.020876900798
9591327.28131396    57.2944558311316
27390438.3071477    21.2265729075205
30474559.7824228    17.3892658274152
32000000            13.670520260203
32000000            10.3576295958149
32000000            7.87708057910993
32000000            6.29129325979959
32000000            5.49944813651935
32000000            5.36451397727553
32000000            5.74833817998815
32000000            6.52316442330981
32000000            7.58745359316841
32000000            8.88153069115382
32000000            10.3391469166621
32000000            11.6435325996847
16681095.197418     31.2380055927452
7682985.46471666    109.71440936781
6112960.9748938     61.7560452565775
27882585.1591603    5.49065227301926
27865566.6159147    -5.22440675064164
29016361.7908813    -10.4277495232296
30356398.8469198    -13.4309089141634
31394207.2328647    -13.9323012350889
31869099.2380239    -12.2085960373952
31985240.4614528    -8.62662122378557
31300647.346831     -3.99312489260474
28787721.7333786    1.1922905740895
26359160.039382     5.60326084865314
10684661.7001155    17.9766319513369
19639953.3648584    171.79513750837
23270160.822579     178.321199097767
17720526.1023088    -170.992052011447
9380332.85525362    -131.029411409327
13013959.1207051    -63.4323520325207
22279628.6285217    -45.3853238579539
28673097.4461689    -41.9217587874373
23526044.3443909    -64.6257023341233
25065603.9548449    -118.358656796882
28585682.8056276    -133.872170931935
29192607.697189     -146.056487915761
29800836.9714484    -158.437213217169
31517298.440487     -169.814298904898
32000000            -178.695589591271
32000000            174.703589125888
26701491.6268694    8.02633093444014
28974370.1439094    -0.317364363809533
30224052.4596961    -7.01027318032428
31743938.6988574    -11.8328050696436
31999755.2416908    -14.7665486241525
31999721.7740073    -15.9105087641067
31999666.9036368    -15.5193898296209
31999614.3890326    -13.8957197468103
31999595.9530704    -11.3297958517338
31873805.9626479    -8.20444632329545
31758105.7493464    -5.29275743880126
31469725.8877378    -4.08165913966364
29333533.2491393    -6.50866692180417
27735616.1589054    -13.6846412961639
28014008.5649122    -23.4722870749543
29609861.1417055    -31.5774414731879
30769973.1710446    -35.9724309203476
31672668.3516801    -36.8798282224853
31787207.2257248    -35.370436588147
31593728.2915859    -35.9136017114933
25049625.6393817    -42.9271760171193
13665077.8596367    -58.3234131076216
6078813.33838734    -75.5677929907456
7176768.82393967    4.10839372705331
26090794.5291236    18.411123521558
30642331.3634315    26.3367635379576
31864264.8007235    28.617497078715
31894115.2672583    24.9270183238638
31965498.6866765    19.1535940955971
32000000            13.7450075999466
32000000            9.85367586343217
32000000            7.68472215822087
32000000            7.02923673899054
31999920.2358327    7.59772077222324
31990257.6323314    9.19843620818426
31920485.1817       11.8363307559208
31848936.8962915    15.5558753004332
31812256.2338263    19.5581308596296
10545163.554475     44.7579268555427
32000000            174.536222963583
31962048.3747042    179.026564908764
31865465.200005    -176.760374966778
31697822.5328205    -171.93120050441
31585055.0583696    -165.199073940716
14414107.7414867    -132.52899812013
15745766.0581945    -51.4001963862096
27535856.2765201    -29.0994321132792
32000000            -22.8168667886944
32000000            -19.9408983884827
31769581.2207295    -18.0973866425855
21329162.0168953    -18.3761846858004
5476572.5005761     -36.307445824024
11279880.7033238    178.958365275213
17747422.9386167    169.517250970715
27330404.8645527    168.713230715921
29802257.2691646    168.746290832778
30484459.6357003    170.066333027449
30987721.5296991    173.16818955508
31318189.86137      177.695376562071
31520189.8288534    -176.784288949674
5063778.01732104    -113.631314317037
23035578.6045174    -15.8805385462954
31998522.9400131    -10.7699617666
31998495.668537     -9.56515177192135
31998572.1964841    -7.72210160065846
31998709.0126747    -5.5076602418131
31998854.9172072    -3.02568409993224
31998955.0964149    -0.438117349875299
31998972.5940614    1.97641059146993
31998915.6088854    3.81198648596055
31998836.4370833    4.62082461581056
31998818.5529701    4.00053031060869
31998929.4977365    1.94411908566648
31999167.9913954    -0.933297763052633
31999468.2504316    -3.75612624824393
31999755.1928432    -5.92457211398546
31999978.498607     -7.1340904871819
32000000            -7.34374889349892
32000000            -6.68209674114327
32000000            -5.33785424791469
31999884.1368775    -4.406642077214
29157522.049447     -10.4380647875832
11402025.8362507    -18.1469497366816
4820956.17181781    -28.9876063988851
7447138.13034996    -10.3763344008256
17248967.344181     -1.48823387449173
30203328.2756753    0.855236257077181
29538446.45446      2.75831181291439
29012146.284714     3.8215885651521
20984193.9051196    6.02841081058306
12979701.5786465    10.6079201104689
3815991.27673281    138.79177120636
22854855.2208849    173.762861935397
31490247.215933     176.971638192854
31398992.9702682    176.975701968302
31355632.5527953    176.623597263495
31382764.2484023    176.511700481351
31475601.6910368    177.245911801552
31627257.5646609    179.177530710625
24291501.4677251    -177.794003038556
17451071.0714988    -171.586794854815
12557298.5020421    -159.791668135737
10436008.0096581    -143.617762983351
13738575.8065195    -33.6933514686793
31452327.8126844    -13.3373490566844
31685851.3886163    -11.8105694929037
31936136.7654985    -8.87412826600385
31999754.7758779    -4.3261920997581
31999981.332448     1.44447800407136
32000000            7.76671765906183
32000000            13.8474920158335
32000000            18.9871497634306
32000000            22.709459180798
32000000            24.7716371680998
32000000            25.1029065302376
32000000            23.7449362534455
32000000            20.8612271848624
31551318.0281867    16.6522411208876
31084245.0211923    11.6490324150921
31053428.1313189    7.05454359559064
31273012.3094514    3.99647831863341
27055337.6090813    2.67623523588946
26257470.326562     2.47510872946733
27178033.4706491    3.38292703309025
24191634.2762617    5.86003837870122
21984628.5347614    9.11092411070952
20718664.0914006    11.6844895417331
20545521.8551368    11.9383807743348
21922716.9002821    8.99110384255432
25544849.930855     3.78381653272668
28776156.2676429    -1.64537149998222
30766251.6598527    -5.96583657707339
32000000            -8.19973602179766
32000000            -8.58092864336476
32000000            -7.87402496373684
32000000            -6.74826380916209
32000000            -5.61009712128133
32000000            -4.68123916502657
32000000            -4.13250745448968
32000000            -4.19795836305542
32000000            -5.32210067987877
31999851.5916473    -8.46022497518271
31415182.0075474    -15.7332615851709
25370379.6151417    -31.4048239400988
15524994.7230046    -80.2007766526758
32000000            -150.924072715007
32000000            -161.759382717463
32000000            -163.36279413465
32000000            -163.935315387876
32000000            -165.885335498871
31980561.1617445    -170.048701779146
15759723.7473007    -175.235655657816
3851556.40687853    48.4223415767284
15764145.711981     23.0823711803171
20575847.7144465    24.2502709467666
18304682.1335421    32.0946915481187
11994299.5714254    58.3047309703684
10794868.6039693    111.244905163604
14411736.0019801    140.087734745781
17177612.9302666    153.426550011741
20182941.8720141    164.154722514175
21843039.2458262    171.936399924337
11898276.5489181    1.86725641815407
25719227.77974      -5.74589208582619
25474023.2608107    -10.8711871357689
25852544.4528647    -12.8237913484347
26202634.2858269    -11.8904524306298
26883157.2856942    -9.07385348372353
27140980.0439161    -6.44552872461019
23289809.9695389    -3.89863236655632
20101390.1711842    -1.96419913851003
19996424.5318019    -1.68554968878959
25376730.0646685    -2.89540027155594
31998978.6615024    -3.88403344880627
32000000            -5.55617656348147
32000000            -6.93993209580786
32000000            -7.57352525642177
32000000            -7.45676065535326
32000000            -6.68283162115508
32000000            -5.35180386361034
31942041.9773394    -3.58320855527151
31056343.9259721    -1.52174085722465
25829615.3461606    0.81143024948272
10038361.5334228    5.49838584466697
2479791.73621284    163.348474931191
10793790.7087906    -179.152298735836
12940641.0748702    -174.193804496023
9116215.4291104     -165.247699328629
2819318.06132853    -93.0079393826098
11543750.0389391    -12.5521463768613
23495025.9683321    -3.03908947120092
31999354.5153445    1.36975267150735
32000000            5.58198697108021
26692722.184809     15.4318091395606
24587924.5464085    24.3007852081242
19015060.1032958    42.2322867608184
14818413.7208691    81.8934637837033
19461993.9235626    127.788451355368
24324617.5070757    145.084694090721
25291704.8750844    152.679786457856
25923280.8105738    159.99377763461
25932125.3597262    165.481111057776
24948310.7173175    169.113944453839
22784836.5545846    171.163338624235
17726534.6846479    172.556454881076
4011947.55929255    168.299551218176
25491578.2572307    1.67731839465631
32000000            2.6510105290456
32000000            7.57524114370505
32000000            10.2588563945376
32000000            11.4072216452856
32000000            11.3800521879684
32000000            10.368987731425
32000000            8.49163611222377
31680654.027477     5.8902801614417
30748996.2567283    2.8238230603822
30209978.9234526    -0.290359566619977
30155864.1080654    -2.85551182118434
30605289.1311696    -4.26198361212307
31492076.6559935    -4.09471589078142
31999778.1235954    -2.26372105978353
31999971.3833912    1.01652414520195
32000000            5.26908930048531
32000000            9.88827633141267
32000000            17.6019072573721
14813134.9493294    53.8057358864077
12818520.012016     114.394489443414
16316998.1642022    138.220156111818
16969324.0018873    144.160274536983
14790111.6168464    141.227432912596
11051124.947755     123.899465518686
10219321.831777     74.0984420013625
10592475.1420037    99.9481797982297
11388347.9917885    116.796848788858
10107113.5525817    115.457995889949
7494678.99727381    97.6325318611396
8275297.83731342    40.1116520204979
17617885.1584019    10.3184042478437
30748749.6066132    2.28471417470028
31999694.4081901    -0.0452460234115585
31999515.8139013    -1.52037684060058
31999299.6960043    -2.35709619583576
31999089.9070684    -2.84492202241123
31998935.4248271    -2.89256258911246
31980031.0457073    -2.1219373675077
31258339.0853076    -0.256860286809413
24997084.5835221    2.54389244689479
1675027.02094489    47.719685667406
25514209.5502747    178.682123483396
31999599.207035     -177.395184745872
31997118.5657908    -176.222201087145
30863145.1046998    -176.202510772933
28031503.3809938    -176.708909495246
25339859.5353028    -177.922908627731
23538438.4105135    179.492306036386
7780910.74827648    173.955953325912
6294008.76700734    14.6119451045854
15270926.6851667    8.67964905638308
16285283.4870607    9.80433032105625
6310487.88192393    26.6727434788838
19136035.1374316    172.917324671033
31720686.0249046    178.743608387905
31774574.872384     -178.451207228847
31827429.5597019    -175.77670563011
31894733.4424703    -173.874284074966
31959072.2290771    -173.27734009981
31427604.5056893    -174.275367157652
29462860.7178968    -177.054856993134
27438522.3827547    178.323966492664
25256107.9099836    172.402656969285
23905571.2605898    167.290170753962
19613701.2179837    19.0220042440609
32000000            12.1887546220024
32000000            11.2562109898545
31999677.7923603    9.70001919873276
31999309.5932995    6.2657929491393
31999031.0559142    1.53957040905728
31998875.145379     -3.67132510805032
31984157.8005577    -8.42801534097897
31934840.5002088    -13.0133447285105
31874710.8789511    -15.0758084006319
31809906.0014925    -13.0447542298496
31765755.5309751    -8.81558421505961
31779521.7150916    -4.68771746768914
31849016.169881     -0.570181922506336
31949983.490768     3.05800889843641
32000000            5.83473814097578
32000000            8.02419698655168
32000000            10.5513924712787
20843373.3383361    15.9285121720642
9975397.32725132    26.5918337119234
3728147.56137983    49.6031512169995
1277151.65050416    61.917788966713
3468950.44226425    -174.655792524989
3292266.54454579    -157.143985822009
2196106.10520235    -46.5738356762564
3847663.8461525     -162.366931111679
26633132.6781344    -179.977975340972
25999416.7355307    177.217371125089
21892732.3098692    173.900547121452
20213475.9720154    170.847062296271
18748187.2593482    168.640455872507
18914514.3046026    169.100943971792
21168897.5683735    172.406530068944
23651259.4226143    176.364421275026
27621363.3989904    -179.986731697286
22694494.9725406    -176.58151768233
16746250.1880282    -172.91910730309
11989717.2528221    -171.180949287343
5449629.4793478     -174.219430730648
6738019.57057183    15.2693429882558
25737309.1299687    11.05000044194
32000000            11.0411098556547
32000000            10.6453667759525
32000000            9.68470278107132
32000000            8.42836529710901
32000000            7.20494175976322
32000000            6.13053554711818
32000000            5.19751333760354
32000000            4.32742331739951
32000000            3.34945301748871
32000000            1.93254741954704
32000000            -0.136361034024851
24227072.2163551    -4.98927905669497
3009232.60581223    -79.5286650937037
12938795.1194785    -168.0936710615
14018106.4361115    -172.241446737923
4681308.77793017    -163.892995675825
9387251.59166406    -7.83380863232479
16806299.2228222    -5.40760831294852
25532218.7589217    -3.83672126291822
30873399.8320648    -3.31404937047777
32000000            -3.12006769564198
32000000            -3.23407240939765
32000000            -3.35859756725667
32000000            -3.42405667883587
32000000            -3.49295911897059
32000000            -3.87182080165989
32000000            -4.56846914628005
32000000            -5.33709143103601
32000000            -6.44350855415013
32000000            -8.09862629392813
32000000            -9.83341482007077
32000000            -11.2935613186248
32000000            -12.2829297943945
32000000            -12.7354309834026
32000000            -12.6990875427227
32000000            -12.2833669822322
32000000            -11.6146703075337
32000000            -10.7791531043146
31889415.3857353    -9.66570959642913
21937803.2667336    -16.2733990345445
27834898.5880394    -168.662023730373
29757422.1977245    -168.149541353121
30614613.2800988    -167.014839486678
30357955.1040711    -165.506991237854
29091636.0420726    -163.808110370151
27079510.2175457    -162.08429904929
19974214.8399748    -157.13888170384
6614724.1706507     -114.076111179646
26600207.9851267    -8.20465719093758
31999052.8971492    -1.27698558925731
31998971.7803885    3.03844699991982
31998938.7063426    6.38777869639217
31998950.5247821    8.70449733901183
31798841.7782749    12.4893898087031
15489522.3894562    31.0500804099185
10143353.6296135    117.704230519343
23254895.0186458    155.264547497396
29561100.2053077    160.573366311936
25830658.8288198    159.634247367383
21021424.4035965    158.568664976802
14906317.7165393    155.530390329654
5308804.51011702    66.7186420245524
10519572.105662     22.4145171398726
15538581.5771966    12.9955569530933
20085462.3043813    9.18176916034363
22976161.1487021    7.36114153818535
23178914.6484319    6.12273679371947
20413089.8065337    4.5315859091438
15498542.2579479    1.14694423196771
10399178.4921694    -7.66144733929165
7351927.24361501    -27.2282440312639
8109116.43380714    -42.3047931047449
12340970.7201037    -37.0842895601845
14996732.5590803    -36.9870024265066
19951923.5920196    -30.0901078873965
28713304.5377401    -20.6584699928173
31999987.5816124    -14.89673334559
31999415.8163575    -12.8024615428977
31998716.4826502    -9.20083449924412
31998074.0038475    -4.27284919647169
31997584.2297481    0.94320081471628
31997306.7622802    5.59305554879817
31997267.8800844    8.81327190710388
31997469.7382581    10.1293206373229
25218822.6796167    11.2160647890757
18601797.3318019    8.2178463437696
18394375.825131     0.353989654208687
24508693.4027082    -4.77217173985827
23322124.7153634    -8.25676142415701
14806251.0359332    -15.0097895318024
16899718.5433257    -11.6855773974282
13954853.9461831    -8.17801893985039
4318949.29063054    0.846796206498803
12664858.503436     170.152194530718
27301858.4095455    171.882956690217
32000000            171.551023027038
32000000            171.899004205733
32000000            172.120664101427
32000000            172.241231255522
32000000            172.176720666439
31999920.2217631    172.010834439032
31999331.3722052    171.308504284278
10018139.6214237    31.4631102342234
29248075.8588626    14.2495046562966
32000000            15.9160853017491
32000000            16.7858421309994
32000000            16.7548404964641
32000000            15.6521684060182
32000000            13.6899801796608
32000000            11.1009429607121
32000000            8.13268628007555
32000000            5.06351475364091
32000000            2.22988128379853
31420492.8596771    0.0305890962297433
28779131.1782637    -1.23651506380686
26661421.3013299    -1.59794759825525
25260128.3135045    -1.140191228252
20343272.8825096    1.02571517964501
2425413.02675684    172.662276838766
14981437.3070668    178.362674027308
18373301.096811     177.981153943434
15701677.1687065    176.814085895288
4196642.94933408    165.540754785567
11867128.9899583    5.56584121917404
29928578.9302517    2.32073082230218
31999716.5813672    2.04241020312366
31999412.8164202    2.36945377598659
31999132.8537622    2.8581776486453
31998929.026597     3.33403045737106
31998841.474222     3.6339634470793
31957531.7000251    4.3207310017899
14507067.4265645    9.84402106461985
7159224.81780016    158.942422834344
23003080.0804856    173.436075613225
30277973.6206358    175.317584829169
30016050.4257241    176.328141705238
17585353.3779868    176.153798193665
4600424.04518312    174.428896586958
6084080.82304494    -0.0459413769671048
16451876.5855694    0.0468469571000285
26668488.4639183    1.25370246188311
27675346.5941252    3.71254617237072
27726843.2243396    5.38908659202304
26265806.6544138    6.77521710970097
20891808.9564737    8.82349618879868
17936133.6302965    171.356742319164
32000000            179.314938443895
32000000            -178.152236783899
32000000            -175.715306772613
32000000            -173.585393709465
32000000            -171.851866369153
32000000            -170.620825650082
32000000            -170.057517341036
32000000            -170.37428904789
32000000            -172.04296615076
32000000            -173.788405023061
24586457.7664709    -176.92954967767
32000000            178.230315086598
32000000            175.518624807223
32000000            173.216921987061
31966831.5515823    172.208304989521
31911558.921924     172.70591326424
30782413.1321307    174.573761145715
29114617.3159958    177.741269725553
27761321.5469939    -178.180029143228
26991024.4786773    -173.513997272093
19352027.6720874    -161.946354940292
17513931.7025349    -23.6353601208249
30847239.1234554    -14.1499739697289
30553015.2270629    -14.2354455489022
30440258.6291603    -13.929460488024
30468253.0709499    -12.961808644448
30659336.1576472    -11.3613548949741
30993883.7197144    -9.36108066326237
31282516.3767023    -7.2290391457387
31578223.637458     -5.21010443660857
31860960.1914796    -3.39658702951907
31975963.4976328    -1.77094965141926
31999531.2043288    -0.222679529250715
28154514.4658599    1.68170506825032
19648045.1770845    5.03226478314341
10731238.9101216    13.3930459420539
3381714.42496665    64.28273767986
6833890.80682911    150.890008222497
10805044.3583222    162.432699689845
10700891.9040249    164.518703396446
6115523.54016107    159.276068978184
2417651.14006752    31.1042997773311
1235052.88811546    2.14183534889358
1674168.10375726    -61.9161496893638
3216620.60064213    -98.4892427916328
6234351.09229033    -127.394040416483
22033112.2595962    -161.888650530696
27109619.01005      -162.589077241388
28227246.2239794    -160.718771154372
30692217.8100228    -161.060234052031
31508814.730368     -162.125967321294
31999551.7195839    -164.025126358433
31999749.405208     -166.354483974879
31999896.0136346    -168.820703387907
31999945.4854916    -171.257160230194
31999870.002486     -173.578827685036
31999661.3627773    -175.607978334206
31994006.753394     -177.184730060871
19271617.6044337    -175.407826029489
5483007.7761387     -154.275020088233
4964481.04179239    -48.4657833593119
7052661.5008552     -44.5157897604404
10955564.2470803    -32.0692850495989
11716155.6407409    -32.214697524014
10162023.0744113    -35.9838778914841
9424731.98510236    -31.7964187140392
10346787.9426957    -18.9059599825106
12479324.5844831    -5.76157099108283
11902971.7475668    6.38500753133068
13366114.6314265    18.5885814167885
16458708.0727466    25.9831513104476
20778815.8141752    27.986388198844
26304921.6904032    25.7273861973008
31999015.2071121    20.6886523217334
31999432.944342     16.0365722337714
31999886.1090811    10.9733293034736
32000000            6.28727512200322
32000000            1.17837491254581
32000000            -4.25987184534715
32000000            -9.41649559193175
32000000            -13.7536944051682
32000000            -16.768897638753
32000000            -18.1131789040386
32000000            -17.68757609679
30837871.3860004    -15.3439172308967
28974596.2588418    -11.2556154186372
27844115.9873576    -6.01541996117729
17820928.7355605    -0.730822922581663
9330769.576017      11.8237879742473
25204541.8585736    172.594130044885
30684778.2846055    173.042476065658
28581852.9958105    173.599519759291
26301544.6668568    176.198332805424
23638690.8062674    -179.222188546554
20124236.2396073    -172.358171621328
14480910.4227895    -160.537936779845
10410450.407147     -141.472938183665
8453930.18191207    -118.748462577389
7647479.57634897    -102.670887776755
6649016.88690623    -97.4973094895559
5031433.68886812    -104.197972731493
3332715.34428139    -131.43388221432
3197228.66998882    174.962988501551
4851138.69612326    139.532153153307
6746688.5455142     120.895275459116
8320980.16603248    107.655156455326
9441160.0144798     96.9843950970664
10018279.2816984    88.8519054467397
9910669.45737496    84.2064959450145
9009492.70192537    84.8693295386
7502288.66340763    94.8207843193678
6410047.20887989    120.763416634673
7535019.80324231    154.777515280913
10704586.7310262    176.188792781036
14304051.3864359    -172.455408561703
17234919.9573995    -165.026511384451
18920275.3422866    -158.596639945314
19226165.6244019    -151.700107669665
18439250.8841722    -143.52722222505
17143045.8901666    -134.017125815724
15922865.1932608    -124.492785619176
15033302.4492076    -117.877849346846
14440213.8278609    -117.555488070756
14363527.4403119    -125.604780750262
15608414.7916938    -140.327646425033
18769133.8321306    -155.611123240274
23247257.4770017    -167.092426285338
27649377.7220516    -174.733469045968
30541781.8545614    -179.801755568629
30848193.5539258    176.697290286811
28072759.9941529    174.119580380617
22395946.9535828    172.005740955327
14605066.0221316    169.868770979276
5885525.59610459    166.143321307438
2511546.36071554    -3.64152361492612
9321668.04358634    -11.9460563989065
13806244.3528142    -15.5129569101304
15612333.8885303    -19.6194722116934
14915073.2688158    -25.3335066678632
12350136.7785043    -34.2133124483114
8924416.8146375     -49.7719789828198
6047259.23194594    -79.7918247529338
5357962.21173706    -124.53765231527
6444349.43102804    -158.571124104629
7579861.08754854    -179.907438719831
8209925.87271573    163.559685455332
8432264.16478333    148.895159010915
8415649.81964853    136.191584547902
8164312.16206251    126.690497733375
7555371.26777528    121.62921067056
6514673.37846913    122.289461697219
5174871.39346611    131.200520724718
4012307.38702124    153.368670547729
3819587.97367574    -172.195159430701
4692399.60110715    -143.690863485338
5833403.50767129    -126.068821034145
6683898.76154718    -113.979480941736
7015934.62237585    -104.19556517111
6762468.8302152     -95.3623995151345
5935606.78866604    -86.8603122249616
4596002.39836001    -78.084563353817
2854977.90776312    -67.0354078789327
975024.355748348    -34.4992170893126
1492024.11429471    85.5791543628903
3350948.454076      103.205975024864
4861604.62141818    109.34593552484
5781390.76224644    112.479290945098
6001435.80124151    113.896674888668
5543351.35423722    113.968873429939
4557860.42619507    112.930132836501
3290156.06493       111.429981628357
2020478.09335147    112.33800992273
1059376.25847481    129.130441074711
981512.929806543    174.676166789734
1600400.43539063    -172.189183004888
2185087.35602741    -177.887136325828
2335421.53569121    169.211488183382
2369764.89077231    156.963390602569
2837562.30664598    154.048037048054
3256656.56073906    150.779137340282
3533441.13683247    146.977436146875
3589439.65640159    142.087699263363
3386102.51898886    135.029647467067
2957797.17892784    123.66270479281
2470199.45844713    104.019382931606
2286016.59048546    73.6590063835323
2700384.49805566    43.5201989742379
3489559.38394087    23.8320675736895
4273462.47041654    11.7374209982236
4798801.85274606    3.22162546035373
4922927.45680249    -4.07187571328659
4595031.0882795     -11.8398053174346
3861478.87196979    -22.2209392360983
2901422.76967602    -39.6694708782814
2163729.9351859     -73.3373224683598
2350527.96000072    -117.344847151325
3265788.22161476    -144.865414334605
4228893.13138799    -159.915536581614
4913213.41141308    -170.199619489592
5198515.27620308    -179.037202398949
5077519.93307756    171.875365232814
4627442.65077374    161.239561746588
3991204.49566689    147.702839654461
3351959.09168599    129.948411954547
2881011.22619355    107.828421175589
2643027.74330005    83.9081413349127
2546532.09267757    61.6811720891133
2446427.12827688    42.0386702827399
2263014.1319932     23.5551929224439
2002752.08283858    4.22838085198648
1723740.05868327    -17.5562925634503
1484994.5052313     -42.2941569181656
1303530.97177853    -69.3640520752679
1165681.33507381    -98.9165482165325
1100936.27516351    -132.624951323961
1210970.58400519    -167.851685810538
1530561.74609135    164.081006064711
1950778.1399005     145.692182850778
2327944.49652874    134.228954466064
2545875.83208253    127.280616105987
2528973.30239676    123.678004235661
2249660.4229647     123.355005395649
1737428.22803961    127.985777577026
1112855.48426557    145.108340389429
803907.287689042    -163.55246765115
1287244.43058028    -119.859661327619
1992682.92313064    -105.016628189231
2594814.75901792    -98.6765887464792
2991818.38639789    -95.0464701663955
3151221.66765474    -92.3969192415268
3084464.54390279    -90.0062692497809
2835786.14254082    -87.4269083232708
2470713.65607507    -84.2203303686416
2063878.64139949    -79.8006173229393
1688271.4871904     -73.3643854717562
1407132.72546895    -64.17749295614
1265096.88806305    -52.6571751943111
1274618.65984796    -41.1802235052769
1413305.29154335    -32.1078905152266
1643740.52323065    -25.683675474273
1929123.18136162    -20.9145778702098
2234185.11707761    -16.8849402671612
2522929.90821361    -13.0982041519029
2758314.75381082    -9.35976777615062
2903788.2246533     -5.60924257477854
2926442.06720377    -1.79579700054867
2801665.71739413    2.22195532453474
2518875.99578073    6.81167832041978
2088172.49519284    12.8893848989141
1551303.0085135     22.9647964016862
1021113.19263212    44.9378792161413
824653.823560524    91.6621561404444
1190822.70484372    128.857800319593
1729898.89832656    143.017264076833
2205785.92226166    148.021137121097
2534012.87854826    149.012001574177
2680843.44789271    147.61677516718
2643261.07513628    144.336687390069
2443904.81271318    139.155936625095
2127845.75732034    131.667587004734
1758691.16266059    121.077026388688
1411242.34725777    106.456605470071
1150920.03055543    88.0944234258926
990189.645679287    69.6571540870342
867154.354522638    56.9372235875226
709824.076539333    55.3892017020227
550129.412132931    75.2942541662511
652737.796405204    115.926671639149
1105980.54779774    137.558773176073
1696497.24869149    144.423332974759
2280647.24162572    146.21130008483
2754365.66956488    146.048045465314
3033334.92243199    144.944929924724
3058536.70634877    143.191560980722
2805187.12825683    140.6864737716
2289528.90537325    136.817463392563
1574251.08432361    129.433445502045
799836.323054611    107.595143865781
571724.935384139    27.2338013529039
1170936.36844069    -10.9353235429038
1709364.90745392    -21.4592187461269
1977027.33747176    -26.915215580958
1909434.32485825    -31.4407352871131
1503143.66379792    -37.5694122404037
829434.005492934    -53.7048290126043
488705.069557699    -144.227150921659
1382369.0219172     172.437290687225
2414259.94159228    163.761405431563
3328402.73101244    160.093745969502
4004556.05661835    157.975711318493
4362992.18477427    156.53150221492
4364928.30211659    155.454769135112
4013579.17620099    154.655089883385
3350582.28403784    154.214447436094
2448237.23921534    154.570965335184
1401041.06336212    157.752156775346
370312.285604451    -169.829713235575
855694.748168459    -53.9267461903113
1800831.69289595    -46.2879196757694
2593243.43293922    -45.5172234066131
3184569.48467079    -46.1392327591006
3556749.82918722    -47.1172696464794
3710217.98750139    -48.0052861984144
3659763.90583962    -48.4810494684076
3431857.1332906     -48.2292439343076
3062870.82169287    -46.8837625772504
2597482.61364562    -43.9646147746721
2086367.23806388    -38.7743154518471
1582657.35914162    -30.2117328105503
1137528.78393464    -16.4599947660501
796368.403785452    5.27961606565246
595538.879444727    37.3683262781623
548217.611174643    75.5905010192613
625281.292589041    109.356641406135
783045.81422723     133.889754999229
986413.90041051     149.986962076082
1203830.26669918    159.442823538332
1410512.41398382    163.708283156871
1597549.70249897    163.81300050695
1776352.33982887    160.679785620641
1971858.76830571    155.493023735556
2203907.22322192    149.743966534724
2468305.43757214    144.799400185153
2732800.35807316    141.455483829668
2948285.76499724    139.923682467706
3063950.12947148    140.092302096423
3038685.3394663     141.763707630732
2847586.9221246     144.791925185298
2484866.99484974    149.188466984901
1964890.57517241    155.348563256629
1324194.59502208    164.992217356916
643909.963670429    -171.860302962099
431578.651462513    -78.2221870796764
1023098.99316118    -36.3801422296181
1607890.6237913     -22.8115350298508
2033065.56720724    -13.6013405558328
2242233.49726651    -5.18373463553497
2214894.39713101    3.92884663349289
1971996.76993342    15.374644132581
1591811.99856932    32.2239030568788
1245711.44373199    59.9942728126213
1192504.0963227     97.8775916601315
1456344.3187575     127.900898336166
1770057.32669417    145.596176272676
1938199.81732851    156.512439685239
1877667.09015722    163.998034314995
1577879.262364      169.400900266297
1082152.46913867    172.666513261806
477705.82351482     168.677677380709
223011.09057221     49.2015907624186
740474.20638728     28.422397892512
1133064.82958764    32.8049315495323
1346137.37518465    42.4296818104869
1412919.42152713    56.969142005963
1433079.09981215    76.7194466724545
1520340.22361327    99.0548462105081
1694945.11342374    118.917973581815
1861952.54361036    133.976130880967
1901882.61322738    145.108750544525
1736873.79824254    154.009642624325
1349616.14237757    162.591232825634
786536.356569125    175.297054615413
251443.835761755    -123.285283983017
656523.856344497    -35.5226940406503
1190731.20846891    -20.7976654944177
1532041.24691341    -12.172261531556
1628094.70507741    -3.09463604828416
1508869.65480654    9.92141473950373
1311918.5163645     31.3373204730259
1283654.99105322    61.481635675682
1538608.88222997    87.2855806832295
1886680.79602152    101.881549002555
2110578.67045048    108.881323239139
2087653.47490888    111.52359201388
1776637.71391095    111.366594308378
1200750.30862176    109.087975691591
429828.386762025    105.110699688313


==> anc/shift_1_iso_40kHz.ave <==
shift_1_iso    weight
      20000    0.0243902439
      19000    0.0243902439
      18000    0.0243902439
      17000    0.0243902439
      16000    0.0243902439
      15000    0.0243902439
      14000    0.0243902439
      13000    0.0243902439
      12000    0.0243902439
      11000    0.0243902439
      10000    0.0243902439
      9000     0.0243902439
      8000     0.0243902439
      7000     0.0243902439
      6000     0.0243902439
      5000     0.0243902439
      4000     0.0243902439
      3000     0.0243902439
      2000     0.0243902439
      1000     0.0243902439
      0        0.0243902439
      -1000    0.0243902439
      -2000    0.0243902439
      -3000    0.0243902439
      -4000    0.0243902439
      -5000    0.0243902439
      -6000    0.0243902439
      -7000    0.0243902439
      -8000    0.0243902439
      -9000    0.0243902439
      -10000   0.0243902439
      -11000   0.0243902439
      -12000   0.0243902439
      -13000   0.0243902439
      -14000   0.0243902439
      -15000   0.0243902439
      -16000   0.0243902439
      -17000   0.0243902439
      -18000   0.0243902439
      -19000   0.0243902439
      -20000   0.0243902439


==> anc/simplex_evaluate.in <==
spinsys {
    channels    1H
    nuclei      1H
}

par {
    crystal_file    alpha0beta0
    gamma_angles    1
    sw              1e6
    start_operator  I1z
    detect_operator I1z
    np              1
    conjugate_fid   false
}

proc pulseq {} {
    global par shp
    reset
    pulse_shaped $par(dur) $shp
    oc_acq_hermit
}

proc main {} {
    global par shp  
  
    # initial pulse sequence
    set shp0 [load_shape shape_final.dat]
    set par(dur) 125.0

    # create set of rf factors
    set rfac {}
    for {set x 0.1} {$x <= 1.21} {set x [expr {$x+0.025}]} {
      lappend rfac $x
    }
    set NN [llength $rfac] 

    set fout [open $par(name)\_results.txt w]
    for {set k 0} {$k < $NN} {incr k} {
      set rfscl [lindex $rfac $k]
      set shp [shape_dup $shp0 0 $rfscl ] 
      set f [fsimpson]
      set Res [findex $f 1 -re]
      puts $fout "[format "%12.8f" $rfscl] [format "%12.8f" $Res]"                    
      funload $f
      free_shape $shp
    }
    close $fout
    free_all_shapes
  
    # calculating performance of hard pulse
    set rfmax 20000.0
    set shp0 [shape_create 5 -ampl $rfmax]
    set par(dur) [expr 1.0e6/2.0/$rfmax]
    set fout [open $par(name)\_HP_results.txt w]
    for {set k 0} {$k < $NN} {incr k} {
      set rfscl [lindex $rfac $k]
      set shp [shape_dup $shp0 0 $rfscl ] 
      set f [fsimpson]
      set Res [findex $f 1 -re]
      puts $fout "[format "%12.8f" $rfscl] [format "%12.8f" $Res]"                    
      funload $f
      free_shape $shp
    }
    close $fout
    free_all_shapes
}


==> anc/simplex_final.in <==
spinsys {
    channels    1H
    nuclei      1H
}

par {
    start_operator      I1z
    detect_operator     -I1z
    rfprof_file         solenoid.rf
    method              prop_split
    split_order         0
   
    # Parameters for optimisation
    conjugate_fid       false
    oc_optm_method      SIMPLEX
    oc_max_iter         150
}

proc pulseq {} {
    global par shp
    reset
    pulse_shaped $par(dur) $shp
    oc_acq_hermit
}

proc target_function {} {
    global par
    set f [fsimpson]
    set Res [findex $f 1 -re]
    funload $f
    return [format "%.20f" $Res]
}

proc main {} {
    global par shp  
  
    # initial pulse sequence
    set shp [shape_create 5 -ampl 5000]
    set par(dur) 125.0

    # optimisation
    for {set i 0} {$i < 10} {incr i} {
      set tfopt [oc_optimize $shp -max 20000]
    }
    # save final result
    save_shape $shp shape_final.dat
    # free memory
    free_all_shapes
}


==> anc/simplex_shape_final.dat <==
16078.7643468405    56.6830682863372
12451.5949730633    16.1104948466894
19038.6455968441    -73.2176646216678
8556.22442341501    38.3186389872424
20000               53.6518511869591


==> anc/solenoid.rf <==
16          1
1.00000000  0.03983506 
0.99861765  0.07955939 
0.99439095  0.07922088 
0.98706668  0.07863448 
0.97619214  0.07776426 
0.96109426  0.07655679 
0.94085187  0.07493893 
0.91426222  0.07281523 
0.87986022  0.07006939 
0.83607182  0.06657652 
0.78157119  0.06223156 
0.71590492  0.05699882 
0.64031322  0.05097734 
0.55828061  0.04444456 
0.47510649  0.03782214 
0.39637999  0.03155464 


==> anc/sordor.in <==
spinsys {
    channels    13C
    nuclei      13C
    shift       1 1 0 0 0 0 0
}

par {
    averaging_file      shift_1_iso_40kHz.ave
    oc_max_iter         500
    method              prop_split
    split_order         1
    oc_grad_level       2
    oc_cg_min_step      1e-4
    conjugate_fid       false
}

proc pulseq {} {
    global shp Omega duration Q

    set ak [get_dsp $Omega $duration $Q]
    set cosak [expr {cos($ak)}]
    set sinak [expr {sin($ak)}]
    reset
    
    avgham_static 0.25e6 $cosak*(I1x)+$sinak*(I1y)
    store 10
    reset
    pulse_shaped $duration $shp
    oc_acq_prop 10
}

proc target_function {} {
    global par ttot

    # we acquire a single number
    set par(np) 1
    set f [fsimpson]
    set Res [findex $f 1 -re]
    funload $f

    # cumulative timing
    set ttot_new $par(tcalc)
    set ttot "[expr {$ttot_new+$ttot}]"
    return [format "%.20f" [expr {$Res/4.0}]]
}

proc gradient {} {
    global par NOC ttot
    set par(np) $NOC
    set g [fsimpson]

    # cumulative timing
    set ttot_new $par(tcalc)
    set ttot "[expr {$ttot_new+$ttot}]"
    return $g
}

proc get_dsp {Omega duration Q} {

    set pi 3.14159265358979323846
    set b [expr {$duration/25.0}]
    set H [matrix get hamiltonian]
    set h11 [expr round([lindex $H 0 0 0]/($pi))]
    set ak [expr {$pi*$b*$Q*(1-(($h11/$Omega)**2))}]
    return $ak
}

proc main {} {
    global par shp NOC Omega Q b duration ttot

    # load the BURBOP shape
    set shp [load_shape burbop090_0300us.dat]
    set NOC [shape_len $shp]
    set duration [expr {$NOC/2.0}]
    set Omega 40e3

    set tfbest 0.0
    set shpbest $shp
    set Q 0.0
    set ttot 0.0
    
    for {set Q 0.0} {$Q<=1.00} {set Q [expr {$Q+0.01}]} {
        set Q [format "%.2f" $Q]
        puts "Optimising for Q = $Q"
        set tfopt [oc_optimize_phase $shp]
        if {$tfopt>$tfbest} {
            set tfbest $tfopt
            puts "Optimum at Q = $Q"
            save_shape $shp sordor090_optim_0300us.dat
        }
        set fid [open sordor_fidelities_300.dat a]
        puts $fid "  $Q [format "%12.4e" [expr {1-$tfopt}]] [format "%10.3f" [expr $ttot/1e6]]"
        close $fid
    }
    free_all_shapes
}


==> anc/sordor_notiming.in <==
spinsys {
    channels    13C
    nuclei      13C
    shift       1 1 0 0 0 0 0
}

par {
    averaging_file      shift_1_iso_40kHz.ave
    oc_max_iter         500
    method              prop_split
    split_order         1
    oc_grad_level       2
    oc_cg_min_step      1e-4
    conjugate_fid       false
}

proc pulseq {} {
    global shp Omega duration Q

    set ak [get_dsp $Omega $duration $Q]
    set cosak [expr {cos($ak)}]
    set sinak [expr {sin($ak)}]
    reset
    
    avgham_static 0.25e6 $cosak*(I1x)+$sinak*(I1y)
    store 10
    reset
    pulse_shaped $duration $shp
    oc_acq_prop 10
}

proc target_function {} {
    global par

    # we acquire a single number
    set par(np) 1
    set f [fsimpson]
    set Res [findex $f 1 -re]
    funload $f
    return [format "%.20f" [expr {$Res/4.0}]]
}

proc gradient {} {
    global par NOC
    
    set par(np) $NOC
    set g [fsimpson]
    return $g
}

proc get_dsp {Omega duration Q} {
    set pi 3.14159265358979323846
    set b [expr {$duration/25.0}]
    set H [matrix get hamiltonian]
    set h11 [expr round([lindex $H 0 0 0]/($pi))]
    set ak [expr {$pi*$b*$Q*(1-(($h11/$Omega)**2))}]
    return $ak
}

proc main {} {
    global par shp NOC Omega Q duration

    # load the BURBOP shape
    set shp [load_shape burbop090_0300us.dat]
    set NOC [shape_len $shp]
    set duration [expr {$NOC/2.0}]
    set Omega 40e3

    set tfbest 0.0
    set shpbest $shp
    set Q 0.0
    
    for {set Q 0.0} {$Q<=1.00} {set Q [expr {$Q+0.01}]} {
        set Q [format "%.2f" $Q]
        puts "Optimising for Q = $Q"
        set tfopt [oc_optimize_phase $shp]
        if {$tfopt>$tfbest} {
            set tfbest $tfopt
            puts "Optimum at Q = $Q"
            save_shape $shp sordor090_optim_0300us.dat
        }
        set fid [open sordor_fidelities_300.dat a]
        puts $fid "  $Q [format "%12.4e" [expr {1-$tfopt}]] "
        close $fid
    }
    free_all_shapes
}


==> anc/stmas2d_QCSA.spinsys <==
spinsys {
     nuclei              87Rb  
     channels            87Rb  
     quadrupole          1 2 4.0e6 0.0 0 0 0
     shift               1 4700 500p 0 0 0 0 
     quadrupole_x_shift  1 
}


==> anc/stmas2d_QDD-1H.spinsys <==
spinsys {
     nuclei              87Rb 1H 
     channels            87Rb  
     quadrupole          1 2 4.0e6 0.0 0 0 0
     dipole              1 2 -10000 0 0 0 
     quadrupole_x_dipole 1 2
}


==> anc/stmas2d_QDD-23Na.spinsys <==
spinsys {
     nuclei              87Rb 23Na
     channels            87Rb  
     quadrupole          1 2 4.0e6 0.0 0 0 0
     dipole              1 2 -10000 0 0 0 
     quadrupole_x_dipole 1 2
}


==> anc/stmas2d_pulses.in <==
# ideal excitations, shifted echo sequence
# pathway ST+(k*t1) -> CT+(kk*t1+tau) -> CT- (acq)
spinsys {
     nuclei     87Rb  
     channels   87Rb  
     quadrupole 1 2 4.0e6 0.0  0 0 0
     shift      1 4700 500p 0 0 0 0 
}

par {
    proton_frequency  304.47e6
    spin_rate         50000.0	
    method            direct
    gamma_angles      16
    crystal_file      zcw376
    start_operator    I1z
    detect_operator   I1c

    sw                spin_rate
    np                512
    ni                256
    variable dt1      1.0e6/spin_rate
    variable k        9.0/17.0
    variable kk       8.0/17.0
    variable tau      np/2.0*1.0e6/sw
    variable tsw      1.0e6/sw
    sw1               spin_rate*17.0/9.0
  
    variable p1       1.6
    variable p2       1.6
    variable p3       25.0
    verbose           01
}

proc pulseq {} {
    global par
  
    # this is ST+
    matrix set 1 operator I1p-I1c
    # this is CT+
    matrix set 2 operator I1c
    # CT- is not needed
 
    maxdt 0.05
    # excite ST+
    reset
    pulse $par(p1) 100000 x
    store 1
  
    # ST to CT
    reset [expr $par(dt1)+$par(p1)*0.5-$par(p2)*0.5]
    pulse $par(p2) 100000 x
    store 2
  
    # CT inversion occures at different rotor pases for each t1 increment
    for {set dim1 1} {$dim1 <= $par(ni)} {incr dim1} {
        # first t1 delay (ST+ evolution)  k*t1 = n*dt1 = 1/spin_rate
        set t1a [expr $dim1*$par(dt1)-$par(p1)*0.5-$par(p2)*0.5]
        # second t1 delay (CT+ evolution)
        set t1b [expr $t1a/$par(k)*$par(kk)+$par(tau)]

        reset
        # excitation ST+
        prop 1
        filter 1
        # evolution k*t1
        delay $t1a
        # conversion to CT+
        prop 2
        filter 2
        # second part of evolution kk*t1
        delay $t1b
        # CT inversion
        pulse $par(p3) 10000 x
        # acquire full echo
        acq_block -np $par(np) {delay $par(tsw)}
    }
}

proc main {} {
    global par

    set f [fsimpson]
    puts "      Calc. time = [expr $par(tcalc)*1e-6] s"

    # save as binary without headers, read in matlab as floats
    fsave $f $par(name)_raw_bin.fid -raw_bin
    funload $f
}

